Spectral Sensitivity Estimation Without a Camera

A number of problems in computer vision and related fields would be mitigated if camera spectral sensitivities were known. As consumer cameras are not designed for high-precision visual tasks, manufacturers do not disclose spectral sensitivities. Their estimation requires a costly optical setup, which triggered researchers to come up with numerous indirect methods that aim to lower cost and complexity by using color targets. However, the use of color targets gives rise to new complications that make the estimation more difficult, and consequently, there currently exists no simple, low-cost, robust go-to method for spectral sensitivity estimation. Furthermore, even if not limited by hardware or cost, researchers frequently work with imagery from multiple cameras that they do not have in their possession. To provide a practical solution to this problem, we propose a framework for spectral sensitivity estimation that not only does not require any hardware, but also does not require physical access to the camera itself. Similar to other work, we formulate an optimization problem that minimizes a two-term objective function: a camera-specific term from a system of equations, and a universal term that bounds the solution space. Different than other work, we use publicly available high-quality calibration data to construct both terms. We use the colorimetric mapping matrices provided by the Adobe DNG Converter to formulate the camera-specific system of equations, and constrain the solutions using an autoencoder trained on a database of ground-truth curves. On average, we achieve reconstruction errors as low as those that can arise due to manufacturing imperfections between two copies of the same camera. We provide our code and predicted sensitivities for 1,000+ cameras, and discuss which tasks can become trivial when camera responses are available.

==> images/image-code/architecture.py <==
import svgwrite

def main():
    wd = 500
    hd = 400
    n = 7
    wls = 5
    wlf = 0.05*wd
    hlf = hd - wls
    wl = wlf + wls
    ws =(wd - n*wl)/(n-1)
       
    d = svgwrite.Drawing("architecture.svg", size=(1000,1000))

    layer = lambda i,h,f : d.add(
        d.rect(
            insert = (i*(wl + ws) + wls/2, (hd - h*hlf)/2),
            size   = (wlf, h*hlf),
            stroke_width = wls,
            stroke       = "#000000",
            fill         = f,
        )
    )

    scale = 0.25
    layer(0, 1*scale, "#FFFFFF")
    layer(1, 4*scale, "#505050")
    layer(2, 2*scale, "#505050")
    layer(3, wlf/hd, "#FFFFFF")
    layer(4, 2*scale, "#FFFFFF")
    layer(5, 4*scale, "#505050")
    layer(6, 1*scale, "#FFFFFF")
    
    d.save()

if __name__ == "__main__": main()


==> matrices/camera_matrices.c <==
/* ColorMatrix1 is for illuminant A (tungsten, 2856K)
 * ColorMatrix2 is for illuminant D65 (daylight, 6504K) */
typedef struct {
    char * CameraName;
    double ColorMatrix1[9];
    double ColorMatrix2[9];
} CameraMatrixInfo_t;

CameraMatrixInfo_t all_camera_matrices[] = {
	{
		"Canon EOS 5D",
		{ 0.7284, -0.1569, -0.0425, -0.6726, 1.4016, 0.2993, -0.0926, 0.1258, 0.7774 },
		{ 0.6347, -0.0479, -0.0972, -0.8297, 1.5954, 0.248, -0.1967, 0.2132, 0.7649 }
	},
	{
		"Canon EOS 5D Mark II",
		{ 0.5309, -0.0229, -0.0336, -0.6241, 1.3265, 0.3337, -0.0817, 0.1215, 0.6664 },
		{ 0.4716, 0.0603, -0.083, -0.7798, 1.5474, 0.248, -0.1496, 0.1937, 0.6651 }
	},
	{
		"Canon EOS 5D Mark III",
		{ 0.7234, -0.1413, -0.06, -0.3631, 1.115, 0.285, -0.0382, 0.1335, 0.6437 },
		{ 0.6722, -0.0635, -0.0963, -0.4287, 1.246, 0.2028, -0.0908, 0.2162, 0.5668 }
	},
	{
		"Canon EOS 5D Mark IV",
		{ 0.6515, -0.0927, -0.0634, -0.4068, 1.1151, 0.3359, -0.0641, 0.1839, 0.7328 },
		{ 0.6446, -0.0366, -0.0864, -0.4436, 1.2204, 0.2513, -0.0952, 0.2496, 0.6348 }
	},
	{
		"Canon EOS 5DS",
		{ 0.6848, -0.1661, -0.0221, -0.3904, 1.0931, 0.3434, -0.047, 0.1251, 0.6039 },
		{ 0.625, -0.0711, -0.0808, -0.5153, 1.2794, 0.2636, -0.1249, 0.2198, 0.561 }
	},
	{
		"Canon EOS 5DS",
		{ 0.6848, -0.1661, -0.0221, -0.3904, 1.0931, 0.3434, -0.047, 0.1251, 0.6039 },
		{ 0.625, -0.0711, -0.0808, -0.5153, 1.2794, 0.2636, -0.1249, 0.2198, 0.561 }
	},
	{
		"Canon EOS 5DS R",
		{ 0.6848, -0.1661, -0.0221, -0.3904, 1.0931, 0.3434, -0.047, 0.1251, 0.6039 },
		{ 0.625, -0.0711, -0.0808, -0.5153, 1.2794, 0.2636, -0.1249, 0.2198, 0.561 }
	},
	{
		"Canon EOS 5DS R",
		{ 0.6848, -0.1661, -0.0221, -0.3904, 1.0931, 0.3434, -0.047, 0.1251, 0.6039 },
		{ 0.625, -0.0711, -0.0808, -0.5153, 1.2794, 0.2636, -0.1249, 0.2198, 0.561 }
	},
	{
		"Canon EOS 6D",
		{ 0.7546, -0.1435, -0.0929, -0.3846, 1.1488, 0.2692, -0.0332, 0.1209, 0.637 },
		{ 0.7034, -0.0804, -0.1014, -0.442, 1.2564, 0.2058, -0.0851, 0.1994, 0.5758 }
	},
	{
		"Canon EOS 6D Mark II",
		{ 0.7295, -0.1664, -0.0669, -0.4871, 1.2238, 0.298, -0.0585, 0.1356, 0.6696 },
		{ 0.6875, -0.097, -0.0932, -0.4691, 1.2459, 0.2501, -0.0874, 0.1953, 0.5809 }
	},
	{
		"Canon EOS 7D",
		{ 1.162, -0.635, 0.0005, -0.2558, 1.0146, 0.2813, 0.0024, 0.0858, 0.6926 },
		{ 0.6844, -0.0996, -0.0856, -0.3876, 1.1761, 0.2396, -0.0593, 0.1772, 0.6198 }
	},
	{
		"Canon EOS 7D Mark II",
		{ 0.7795, -0.2196, -0.0251, -0.3391, 1.0273, 0.3632, -0.0373, 0.1283, 0.6613 },
		{ 0.7268, -0.1082, -0.0969, -0.4186, 1.1839, 0.2663, -0.0825, 0.2029, 0.5839 }
	},
	{
		"Canon EOS 10D",
		{ 0.912, -0.3127, -0.0453, -0.6868, 1.4138, 0.3011, -0.1708, 0.2368, 0.9501 },
		{ 0.825, -0.2044, -0.1127, -0.8092, 1.5606, 0.2664, -0.2893, 0.3453, 0.8348 }
	},
	{
		"Canon EOS 20D",
		{ 0.7565, -0.168, -0.0264, -0.6544, 1.3839, 0.2995, -0.0965, 0.1349, 0.7631 },
		{ 0.6599, -0.0537, -0.0891, -0.8071, 1.5783, 0.2424, -0.1984, 0.2234, 0.7462 }
	},
	{
		"Canon EOS 20Da",
		{ 1.891, -1.0209, 0.1149, -0.4729, 1.2398, 0.262, -0.0663, 0.1016, 0.665 },
		{ 1.4155, -0.5065, -0.1382, -0.655, 1.4633, 0.2039, -0.1623, 0.1823, 0.6561 }
	},
	{
		"Canon EOS 30D",
		{ 0.7162, -0.134, -0.0464, -0.6462, 1.3802, 0.2944, -0.0838, 0.1147, 0.7183 },
		{ 0.6256, -0.0303, -0.1, -0.7879, 1.5621, 0.2396, -0.1713, 0.1905, 0.7047 }
	},
	{
		"Canon EOS 40D",
		{ 0.7104, -0.1999, -0.0206, -0.603, 1.3278, 0.3074, -0.1017, 0.1619, 0.741 },
		{ 0.607, -0.0746, -0.0856, -0.7652, 1.5365, 0.2442, -0.2025, 0.2553, 0.7314 }
	},
	{
		"Canon EOS 50D",
		{ 0.5852, -0.0578, -0.0042, -0.4691, 1.1696, 0.3427, -0.0886, 0.2323, 0.6879 },
		{ 0.492, 0.0616, -0.0593, -0.6494, 1.3965, 0.2784, -0.1774, 0.3178, 0.7004 }
	},
	{
		"Canon EOS 60D",
		{ 0.7428, -0.1897, -0.0491, -0.3505, 1.0963, 0.2929, -0.0337, 0.1242, 0.6413 },
		{ 0.6719, -0.0994, -0.0925, -0.4408, 1.2426, 0.2211, -0.0887, 0.2129, 0.6051 }
	},
	{
		"Canon EOS 60Da",
		{ 2.1991, -1.2822, 0.018, -0.0471, 0.8225, 0.2702, 0.0578, 0.0337, 0.5945 },
		{ 1.7492, -0.724, -0.2023, -0.1791, 1.0323, 0.1701, -0.0186, 0.1329, 0.5406 }
	},
	{
		"Canon EOS 70D",
		{ 0.7546, -0.1435, -0.0929, -0.3846, 1.1488, 0.2692, -0.0332, 0.1209, 0.637 },
		{ 0.7034, -0.0804, -0.1014, -0.442, 1.2564, 0.2058, -0.0851, 0.1994, 0.5758 }
	},
	{
		"Canon EOS 77D",
		{ 0.7952, -0.1689, -0.0575, -0.3746, 1.0825, 0.3378, -0.0405, 0.1362, 0.612 },
		{ 0.7377, -0.0742, -0.0998, -0.4235, 1.1981, 0.2549, -0.0673, 0.1918, 0.5538 }
	},
	{
		"Canon EOS 80D",
		{ 0.832, -0.1998, -0.0078, -0.3476, 1.0481, 0.348, -0.0384, 0.1349, 0.5901 },
		{ 0.7457, -0.0671, -0.0937, -0.4849, 1.2495, 0.2643, -0.1213, 0.2354, 0.5492 }
	},
	{
		"Canon EOS 90D",
		{ 1.4683, -0.7448, -0.0905, -0.4609, 1.3134, 0.1588, -0.0324, 0.1195, 0.6559 },
		{ 1.1498, -0.3759, -0.1516, -0.5073, 1.2954, 0.2349, -0.0892, 0.1867, 0.6118 }
	},
	{
		"Canon EOS 100D",
		{ 0.6985, -0.1611, -0.0397, -0.3596, 1.0749, 0.3295, -0.0349, 0.1136, 0.6512 },
		{ 0.6602, -0.0841, -0.0939, -0.4472, 1.2458, 0.2247, -0.0975, 0.2039, 0.6148 }
	},
	{
		"Canon EOS 200D",
		{ 0.7952, -0.1689, -0.0575, -0.3746, 1.0825, 0.3378, -0.0405, 0.1362, 0.612 },
		{ 0.7377, -0.0742, -0.0998, -0.4235, 1.1981, 0.2549, -0.0673, 0.1918, 0.5538 }
	},
	{
		"Canon EOS 250D",
		{ 1.0253, -0.3687, -0.0541, -0.3827, 1.1485, 0.2672, -0.0369, 0.1557, 0.572 },
		{ 0.9079, -0.1923, -0.1236, -0.4677, 1.2454, 0.2492, -0.0922, 0.2319, 0.5565 }
	},
	{
		"Canon EOS 300D",
		{ 0.912, -0.3127, -0.0453, -0.6868, 1.4138, 0.3011, -0.1708, 0.2368, 0.9501 },
		{ 0.825, -0.2044, -0.1127, -0.8092, 1.5606, 0.2664, -0.2893, 0.3453, 0.8348 }
	},
	{
		"Canon EOS 350D",
		{ 0.616, -0.0945, -0.0745, -0.6847, 1.3563, 0.3684, -0.0802, 0.1086, 0.7554 },
		{ 0.6019, -0.0617, -0.0966, -0.8645, 1.5882, 0.2975, -0.153, 0.1719, 0.7642 }
	},
	{
		"Canon EOS 400D",
		{ 0.7623, -0.2223, -0.064, -0.6443, 1.3442, 0.3359, -0.0678, 0.0954, 0.7621 },
		{ 0.7054, -0.1501, -0.099, -0.8156, 1.5544, 0.2812, -0.1278, 0.1414, 0.7797 }
	},
	{
		"Canon EOS 450D",
		{ 0.6694, -0.1429, -0.0292, -0.5762, 1.2806, 0.3334, -0.1022, 0.1789, 0.7442 },
		{ 0.5784, -0.0261, -0.0821, -0.7539, 1.5064, 0.2673, -0.1982, 0.2681, 0.7427 }
	},
	{
		"Canon EOS 500D",
		{ 0.566, -0.0436, -0.0088, -0.5034, 1.2093, 0.3347, -0.0926, 0.2289, 0.6588 },
		{ 0.4763, 0.0712, -0.0646, -0.6821, 1.4399, 0.264, -0.1921, 0.3276, 0.6561 }
	},
	{
		"Canon EOS 550D",
		{ 0.7755, -0.2449, -0.0349, -0.3106, 1.0222, 0.3362, -0.0156, 0.0986, 0.6409 },
		{ 0.6941, -0.1164, -0.0857, -0.3825, 1.1597, 0.2534, -0.0416, 0.154, 0.6039 }
	},
	{
		"Canon EOS 600D",
		{ 0.7164, -0.1916, -0.0431, -0.3361, 1.06, 0.32, -0.0272, 0.1058, 0.6442 },
		{ 0.6461, -0.0907, -0.0882, -0.43, 1.2184, 0.2378, -0.0819, 0.1944, 0.5931 }
	},
	{
		"Canon EOS 650D",
		{ 0.6985, -0.1611, -0.0397, -0.3596, 1.0749, 0.3295, -0.0349, 0.1136, 0.6512 },
		{ 0.6602, -0.0841, -0.0939, -0.4472, 1.2458, 0.2247, -0.0975, 0.2039, 0.6148 }
	},
	{
		"Canon EOS 700D",
		{ 0.6985, -0.1611, -0.0397, -0.3596, 1.0749, 0.3295, -0.0349, 0.1136, 0.6512 },
		{ 0.6602, -0.0841, -0.0939, -0.4472, 1.2458, 0.2247, -0.0975, 0.2039, 0.6148 }
	},
	{
		"Canon EOS 750D",
		{ 0.6671, -0.1668, -0.0272, -0.3729, 1.0665, 0.3552, -0.0409, 0.1271, 0.6293 },
		{ 0.6362, -0.0823, -0.0847, -0.4426, 1.2109, 0.2616, -0.0743, 0.1857, 0.5635 }
	},
	{
		"Canon EOS 760D",
		{ 0.6671, -0.1668, -0.0272, -0.3729, 1.0665, 0.3552, -0.0409, 0.1271, 0.6293 },
		{ 0.6362, -0.0823, -0.0847, -0.4426, 1.2109, 0.2616, -0.0743, 0.1857, 0.5635 }
	},
	{
		"Canon EOS 800D",
		{ 0.7539, -0.1435, -0.0601, -0.3828, 1.0863, 0.3428, -0.042, 0.1357, 0.6196 },
		{ 0.697, -0.0512, -0.0968, -0.4425, 1.2161, 0.2553, -0.0739, 0.1982, 0.5601 }
	},
	{
		"Canon EOS 850D",
		{ 1.0253, -0.3687, -0.0541, -0.3827, 1.1485, 0.2672, -0.0369, 0.1557, 0.572 },
		{ 0.9079, -0.1923, -0.1236, -0.4677, 1.2454, 0.2492, -0.0922, 0.2319, 0.5565 }
	},
	{
		"Canon EOS 1000D",
		{ 0.7599, -0.2192, -0.0386, -0.6082, 1.2908, 0.3584, -0.068, 0.0963, 0.7356 },
		{ 0.6772, -0.114, -0.0977, -0.7818, 1.5123, 0.2927, -0.1244, 0.1437, 0.7533 }
	},
	{
		"Canon EOS 1100D",
		{ 0.6873, -0.1696, -0.0529, -0.3659, 1.0795, 0.3313, -0.0362, 0.1165, 0.7234 },
		{ 0.6444, -0.0904, -0.0893, -0.4563, 1.2308, 0.2535, -0.0903, 0.2016, 0.6728 }
	},
	{
		"Canon EOS 1200D",
		{ 0.7164, -0.1916, -0.0431, -0.3361, 1.06, 0.32, -0.0272, 0.1058, 0.6442 },
		{ 0.6461, -0.0907, -0.0882, -0.43, 1.2184, 0.2378, -0.0819, 0.1944, 0.5931 }
	},
	{
		"Canon EOS 1300D",
		{ 0.77, -0.2142, -0.0096, -0.3513, 1.1072, 0.2806, -0.044, 0.1286, 0.6707 },
		{ 0.6939, -0.1016, -0.0866, -0.4428, 1.2473, 0.2177, -0.1175, 0.2178, 0.6162 }
	},
	{
		"Canon EOS 1500D",
		{ 0.9488, -0.3999, -0.0193, -0.3863, 1.1393, 0.2826, -0.0273, 0.1161, 0.6066 },
		{ 0.83, -0.211, -0.112, -0.4917, 1.2694, 0.2482, -0.0938, 0.2141, 0.5666 }
	},
	{
		"Canon EOS 1500D",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon EOS 3000D",
		{ 0.77, -0.2142, -0.0096, -0.3513, 1.1072, 0.2806, -0.044, 0.1286, 0.6707 },
		{ 0.6939, -0.1016, -0.0866, -0.4428, 1.2473, 0.2177, -0.1175, 0.2178, 0.6162 }
	},
	{
		"Canon EOS D30",
		{ 1.0869, -0.3665, -0.0951, -0.6503, 1.4172, 0.2543, -0.0891, 0.1236, 0.9482 },
		{ 0.99, -0.2771, -0.1324, -0.7072, 1.4229, 0.314, -0.279, 0.3344, 0.8861 }
	},
	{
		"Canon EOS D60",
		{ 0.6385, -0.1668, -0.0631, -0.6948, 1.3734, 0.3595, -0.1629, 0.223, 0.896 },
		{ 0.6211, -0.1358, -0.0896, -0.8557, 1.5766, 0.3012, -0.3001, 0.3507, 0.8567 }
	},
	{
		"Canon EOS M",
		{ 0.6985, -0.1611, -0.0397, -0.3596, 1.0749, 0.3295, -0.0349, 0.1136, 0.6512 },
		{ 0.6602, -0.0841, -0.0939, -0.4472, 1.2458, 0.2247, -0.0975, 0.2039, 0.6148 }
	},
	{
		"Canon EOS M2",
		{ 0.9599, -0.3684, -0.0398, -0.3364, 1.1398, 0.2237, -0.0709, 0.1722, 0.6487 },
		{ 0.64, -0.048, -0.0888, -0.5294, 1.3416, 0.2047, -0.1296, 0.2203, 0.6137 }
	},
	{
		"Canon EOS M3",
		{ 0.6671, -0.1668, -0.0272, -0.3729, 1.0665, 0.3552, -0.0409, 0.1271, 0.6293 },
		{ 0.6362, -0.0823, -0.0847, -0.4426, 1.2109, 0.2616, -0.0743, 0.1857, 0.5635 }
	},
	{
		"Canon EOS M5",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon EOS M6",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon EOS M6 Mark II",
		{ 1.4683, -0.7448, -0.0905, -0.4609, 1.3134, 0.1588, -0.0324, 0.1195, 0.6559 },
		{ 1.1498, -0.3759, -0.1516, -0.5073, 1.2954, 0.2349, -0.0892, 0.1867, 0.6118 }
	},
	{
		"Canon EOS M10",
		{ 0.9599, -0.3684, -0.0398, -0.3364, 1.1398, 0.2237, -0.0709, 0.1722, 0.6487 },
		{ 0.64, -0.048, -0.0888, -0.5294, 1.3416, 0.2047, -0.1296, 0.2203, 0.6137 }
	},
	{
		"Canon EOS M50",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon EOS M50 Mark II",
		{ 1.2356, -0.4649, -0.0678, -0.391, 1.1644, 0.2577, -0.0455, 0.1934, 0.7348 },
		{ 1.0463, -0.2173, -0.1437, -0.4856, 1.2635, 0.2482, -0.1216, 0.2915, 0.7237 }
	},
	{
		"Canon EOS M100",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon EOS M200",
		{ 1.2356, -0.4649, -0.0678, -0.391, 1.1644, 0.2577, -0.0455, 0.1934, 0.7348 },
		{ 1.0463, -0.2173, -0.1437, -0.4856, 1.2635, 0.2482, -0.1216, 0.2915, 0.7237 }
	},
	{
		"Canon EOS R",
		{ 0.9605, -0.3678, -0.015, -0.4268, 1.2125, 0.2412, -0.0364, 0.1578, 0.6818 },
		{ 0.8293, -0.1789, -0.1094, -0.5025, 1.2925, 0.2327, -0.1199, 0.2769, 0.6108 }
	},
	{
		"Canon EOS R",
		{ 0.6515, -0.0927, -0.0634, -0.4068, 1.1151, 0.3359, -0.0641, 0.1839, 0.7328 },
		{ 0.6446, -0.0366, -0.0864, -0.4436, 1.2204, 0.2513, -0.0952, 0.2496, 0.6348 }
	},
	{
		"Canon EOS R3",
		{ 1.1029, -0.5523, 0.0088, -0.411, 1.1671, 0.2778, -0.0165, 0.0658, 0.6438 },
		{ 0.9423, -0.2839, -0.1195, -0.4532, 1.2377, 0.2415, -0.0483, 0.1374, 0.5276 }
	},
	{
		"Canon EOS R5",
		{ 1.16, -0.6048, 0.0405, -0.3331, 1.0643, 0.3113, -0.0007, 0.0513, 0.6109 },
		{ 0.9766, -0.2953, -0.1254, -0.4276, 1.2116, 0.2433, -0.0437, 0.1336, 0.5131 }
	},
	{
		"Canon EOS R5 C",
		{ 1.16, -0.6048, 0.0405, -0.3331, 1.0643, 0.3113, -0.0007, 0.0513, 0.6109 },
		{ 0.9766, -0.2953, -0.1254, -0.4276, 1.2116, 0.2433, -0.0437, 0.1336, 0.5131 }
	},
	{
		"Canon EOS R6",
		{ 1.0492, -0.481, 0.0274, -0.3519, 1.0911, 0.3009, -0.0143, 0.1025, 0.6822 },
		{ 0.8293, -0.1611, -0.1132, -0.4759, 1.2711, 0.2275, -0.1013, 0.2415, 0.5509 }
	},
	{
		"Canon EOS R6 Mark II",
		{ 1.1292, -0.5791, 0.0292, -0.323, 1.0487, 0.3185, -0.0083, 0.0959, 0.7099 },
		{ 0.9539, -0.2795, -0.1224, -0.4175, 1.1998, 0.2458, -0.0465, 0.1755, 0.6048 }
	},
	{
		"Canon EOS R7",
		{ 1.2649, -0.646, -0.0013, -0.3506, 1.0855, 0.3061, -0.01, 0.0741, 0.7311 },
		{ 1.0424, -0.3138, -0.13, -0.4221, 1.1938, 0.2584, -0.0547, 0.1658, 0.6183 }
	},
	{
		"Canon EOS R10",
		{ 1.1329, -0.4571, -0.0594, -0.3571, 1.1254, 0.2655, -0.0244, 0.1447, 0.5672 },
		{ 0.9269, -0.2012, -0.1107, -0.399, 1.1762, 0.2527, -0.0569, 0.2093, 0.4913 }
	},
	{
		"Canon EOS Ra",
		{ 2.5254, -1.7155, 0.3397, 0.055, 0.6519, 0.2798, 0.1541, -0.0315, 0.6079 },
		{ 2.288, -1.1531, -0.2223, -0.2034, 1.0469, 0.1809, 0.0316, 0.1401, 0.5769 }
	},
	{
		"Canon EOS RP",
		{ 0.9665, -0.4042, -0.0053, -0.399, 1.1404, 0.2962, -0.022, 0.0939, 0.6291 },
		{ 0.8608, -0.2097, -0.1178, -0.5425, 1.3265, 0.2383, -0.1149, 0.2238, 0.568 }
	},
	{
		"Canon EOS-1D",
		{ 0.6855, -0.017, -0.1086, -0.7399, 1.5571, 0.1896, -0.1916, 0.2977, 0.8432 },
		{ 0.6805, -0.0179, -0.102, -0.8097, 1.6416, 0.1687, -0.3266, 0.4236, 0.769 }
	},
	{
		"Canon EOS-1D C",
		{ 0.7151, -0.1143, -0.079, -0.3998, 1.14, 0.2975, -0.0477, 0.1398, 0.769 },
		{ 0.6847, -0.0614, -0.1014, -0.4669, 1.2737, 0.2139, -0.1197, 0.2488, 0.6846 }
	},
	{
		"Canon EOS-1D Mark II",
		{ 0.718, -0.1623, -0.0246, -0.6795, 1.4095, 0.2977, -0.0978, 0.1327, 0.8537 },
		{ 0.6264, -0.0582, -0.0724, -0.8312, 1.5948, 0.2505, -0.1743, 0.1919, 0.8664 }
	},
	{
		"Canon EOS-1D Mark II N",
		{ 0.7217, -0.159, -0.0328, -0.6635, 1.3903, 0.3024, -0.0902, 0.1206, 0.8113 },
		{ 0.6241, -0.0466, -0.0822, -0.818, 1.5825, 0.25, -0.1801, 0.1937, 0.8042 }
	},
	{
		"Canon EOS-1D Mark III",
		{ 0.7063, -0.1449, -0.0503, -0.6904, 1.4334, 0.2816, -0.0821, 0.109, 0.741 },
		{ 0.629, -0.054, -0.0976, -0.835, 1.6145, 0.2311, -0.1714, 0.1858, 0.7326 }
	},
	{
		"Canon EOS-1D Mark IV",
		{ 0.9966, -0.4682, -0.0136, -0.28, 1.0398, 0.279, 0.0065, 0.0935, 0.643 },
		{ 0.6014, -0.022, -0.0795, -0.4109, 1.2014, 0.2361, -0.0561, 0.1824, 0.5787 }
	},
	{
		"Canon EOS-1D X",
		{ 0.7151, -0.1143, -0.079, -0.3998, 1.14, 0.2975, -0.0477, 0.1398, 0.769 },
		{ 0.6847, -0.0614, -0.1014, -0.4669, 1.2737, 0.2139, -0.1197, 0.2488, 0.6846 }
	},
	{
		"Canon EOS-1D X Mark II",
		{ 0.8101, -0.2023, -0.0221, -0.3652, 1.0819, 0.3276, -0.0491, 0.1461, 0.6583 },
		{ 0.7596, -0.0978, -0.0967, -0.4808, 1.2571, 0.2503, -0.1398, 0.2567, 0.5752 }
	},
	{
		"Canon EOS-1D X Mark III",
		{ 1.0968, -0.4933, 0.0126, -0.3738, 1.1155, 0.2969, -0.0177, 0.1024, 0.6636 },
		{ 0.8971, -0.2022, -0.1242, -0.5405, 1.3249, 0.238, -0.128, 0.2483, 0.6072 }
	},
	{
		"Canon EOS-1Ds",
		{ 0.3485, 0.3634, -0.1444, -0.6768, 1.3485, 0.3687, -0.1588, 0.2176, 0.8925 },
		{ 0.3925, 0.406, -0.1739, -0.8973, 1.6552, 0.2545, -0.3287, 0.3945, 0.8243 }
	},
	{
		"Canon EOS-1Ds Mark II",
		{ 0.7565, -0.1791, -0.0273, -0.6727, 1.4066, 0.2934, -0.082, 0.1093, 0.7688 },
		{ 0.6517, -0.0602, -0.0867, -0.8181, 1.5926, 0.2378, -0.1618, 0.1771, 0.7633 }
	},
	{
		"Canon EOS-1Ds Mark III",
		{ 0.6705, -0.1154, -0.0458, -0.6783, 1.4191, 0.2848, -0.0853, 0.1159, 0.749 },
		{ 0.5858, -0.0211, -0.093, -0.8254, 1.6018, 0.2354, -0.1732, 0.1888, 0.7448 }
	},
	{
		"Canon PowerShot G1 X",
		{ 0.8138, -0.2281, -0.0659, -0.3453, 1.1006, 0.2816, -0.0297, 0.1118, 0.6471 },
		{ 0.7378, -0.1255, -0.1043, -0.4088, 1.2251, 0.2048, -0.0876, 0.1946, 0.5805 }
	},
	{
		"Canon PowerShot G1 X Mark II",
		{ 0.8138, -0.2281, -0.0659, -0.3453, 1.1006, 0.2816, -0.0297, 0.1118, 0.6471 },
		{ 0.7378, -0.1255, -0.1043, -0.4088, 1.2251, 0.2048, -0.0876, 0.1946, 0.5805 }
	},
	{
		"Canon PowerShot G1 X Mark III",
		{ 0.9094, -0.1794, -0.0591, -0.4192, 1.1372, 0.3236, -0.0569, 0.1747, 0.8061 },
		{ 0.8532, -0.0701, -0.1167, -0.4095, 1.1879, 0.2508, -0.0797, 0.2424, 0.701 }
	},
	{
		"Canon PowerShot G2",
		{ 1.0745, -0.45, -0.0146, -0.6812, 1.4094, 0.2999, -0.1481, 0.2054, 0.8234 },
		{ 0.9194, -0.2787, -0.1059, -0.8098, 1.5657, 0.2608, -0.261, 0.3064, 0.7867 }
	},
	{
		"Canon PowerShot G3",
		{ 1.0899, -0.4654, -0.0172, -0.6668, 1.3907, 0.3058, -0.1456, 0.2032, 0.8278 },
		{ 0.9326, -0.2882, -0.1084, -0.794, 1.5447, 0.2677, -0.262, 0.309, 0.774 }
	},
	{
		"Canon PowerShot G3 X",
		{ 1.1216, -0.6046, 0.0645, -0.2008, 0.9648, 0.2774, 0.0005, 0.0793, 0.5779 },
		{ 0.9701, -0.3857, -0.0921, -0.3149, 1.1537, 0.1817, -0.0786, 0.1817, 0.5147 }
	},
	{
		"Canon PowerShot G5",
		{ 1.5457, -0.7339, 0.0248, -0.4556, 1.2507, 0.2287, -0.0947, 0.1851, 0.5501 },
		{ 0.9869, -0.2972, -0.0942, -0.7314, 1.5098, 0.2369, -0.1898, 0.2536, 0.7282 }
	},
	{
		"Canon PowerShot G5 X",
		{ 1.1125, -0.5937, 0.0355, -0.2979, 1.0926, 0.236, -0.0116, 0.0835, 0.6064 },
		{ 0.9602, -0.3823, -0.0937, -0.2984, 1.1495, 0.1675, -0.0407, 0.1415, 0.5049 }
	},
	{
		"Canon PowerShot G5 X Mark II",
		{ 1.4076, -0.93, 0.1481, -0.1849, 0.9861, 0.233, 0.0229, 0.0399, 0.5916 },
		{ 1.1629, -0.5713, -0.0914, -0.2706, 1.109, 0.1842, -0.0206, 0.1225, 0.5515 }
	},
	{
		"Canon PowerShot G6",
		{ 1.1775, -0.5782, 0.0232, -0.5747, 1.2842, 0.3272, -0.0695, 0.0984, 0.7174 },
		{ 0.9876, -0.3774, -0.0871, -0.7613, 1.4807, 0.3071, -0.1448, 0.1305, 0.7485 }
	},
	{
		"Canon PowerShot G7 X",
		{ 1.1125, -0.5937, 0.0355, -0.2979, 1.0926, 0.236, -0.0116, 0.0835, 0.6064 },
		{ 0.9602, -0.3823, -0.0937, -0.2984, 1.1495, 0.1675, -0.0407, 0.1415, 0.5049 }
	},
	{
		"Canon PowerShot G7 X Mark II",
		{ 1.1125, -0.5937, 0.0355, -0.2979, 1.0926, 0.236, -0.0116, 0.0835, 0.6064 },
		{ 0.9602, -0.3823, -0.0937, -0.2984, 1.1495, 0.1675, -0.0407, 0.1415, 0.5049 }
	},
	{
		"Canon PowerShot G7 X Mark III",
		{ 1.4076, -0.93, 0.1481, -0.1849, 0.9861, 0.233, 0.0229, 0.0399, 0.5916 },
		{ 1.1629, -0.5713, -0.0914, -0.2706, 1.109, 0.1842, -0.0206, 0.1225, 0.5515 }
	},
	{
		"Canon PowerShot G9",
		{ 0.8796, -0.377, 0.0311, -0.4148, 1.1362, 0.3197, -0.0598, 0.0983, 0.588 },
		{ 0.7368, -0.2141, -0.0598, -0.5621, 1.3254, 0.2625, -0.1419, 0.1696, 0.5743 }
	},
	{
		"Canon PowerShot G9 X",
		{ 1.1125, -0.5937, 0.0355, -0.2979, 1.0926, 0.236, -0.0116, 0.0835, 0.6064 },
		{ 0.9602, -0.3823, -0.0937, -0.2984, 1.1495, 0.1675, -0.0407, 0.1415, 0.5049 }
	},
	{
		"Canon PowerShot G9 X Mark II",
		{ 1.2216, -0.665, 0.0271, -0.3245, 1.1715, 0.1714, -0.0119, 0.0888, 0.6204 },
		{ 1.0056, -0.4131, -0.0944, -0.2576, 1.1143, 0.1625, -0.0238, 0.1294, 0.5179 }
	},
	{
		"Canon PowerShot G10",
		{ 1.3591, -0.6592, 0.0324, -0.344, 1.0533, 0.3374, -0.0169, 0.1008, 0.5612 },
		{ 1.1093, -0.3906, -0.1028, -0.5047, 1.2492, 0.2879, -0.1003, 0.175, 0.5561 }
	},
	{
		"Canon PowerShot G11",
		{ 1.9754, -1.3549, 0.0792, 0.0164, 0.8013, 0.2216, 0.0314, 0.0224, 0.5145 },
		{ 1.2177, -0.4817, -0.1069, -0.1612, 0.9864, 0.2049, -0.0098, 0.085, 0.4471 }
	},
	{
		"Canon PowerShot G12",
		{ 1.4105, -0.7096, -0.0274, -0.1073, 0.9014, 0.245, 0.005, 0.0536, 0.5097 },
		{ 1.3244, -0.5501, -0.1248, -0.1508, 0.9858, 0.1935, -0.027, 0.1083, 0.4366 }
	},
	{
		"Canon PowerShot G15",
		{ 0.8204, -0.3475, 0.0326, -0.2919, 0.9461, 0.4065, 0.0159, 0.0225, 0.4291 },
		{ 0.7474, -0.2301, -0.0567, -0.4056, 1.1456, 0.2975, -0.0222, 0.0716, 0.4181 }
	},
	{
		"Canon PowerShot G16",
		{ 0.9249, -0.4361, 0.0549, -0.2474, 0.9924, 0.2983, -0.0142, 0.0935, 0.6104 },
		{ 0.802, -0.2687, -0.0682, -0.3704, 1.1879, 0.2052, -0.0965, 0.1921, 0.5556 }
	},
	{
		"Canon PowerShot Pro1",
		{ 1.2248, -0.6026, 0.044, -0.6091, 1.3201, 0.324, -0.047, 0.0647, 0.7059 },
		{ 1.0062, -0.3522, -0.1, -0.7643, 1.5117, 0.273, -0.0765, 0.0817, 0.7322 }
	},
	{
		"Canon PowerShot S30",
		{ 1.2994, -0.6269, 0.022, -0.6794, 1.4578, 0.2391, -0.1337, 0.1824, 0.8313 },
		{ 1.0744, -0.3813, -0.1142, -0.7962, 1.5966, 0.2075, -0.2492, 0.2805, 0.7744 }
	},
	{
		"Canon PowerShot S40",
		{ 1.0021, -0.4192, -0.0066, -0.6784, 1.3755, 0.3378, -0.1543, 0.2132, 0.9431 },
		{ 0.8606, -0.2573, -0.0949, -0.8237, 1.5489, 0.2974, -0.2649, 0.3076, 0.91 }
	},
	{
		"Canon PowerShot S45",
		{ 0.9599, -0.3924, -0.0147, -0.6733, 1.3806, 0.3256, -0.1407, 0.1945, 0.8503 },
		{ 0.8251, -0.241, -0.0964, -0.8047, 1.543, 0.2823, -0.238, 0.2824, 0.8119 }
	},
	{
		"Canon PowerShot S50",
		{ 1.0191, -0.4276, 0.0059, -0.5606, 1.278, 0.3182, -0.0989, 0.1613, 0.6658 },
		{ 0.8979, -0.2658, -0.0871, -0.7721, 1.55, 0.2357, -0.1773, 0.2366, 0.6634 }
	},
	{
		"Canon PowerShot S60",
		{ 1.0024, -0.4055, 0.0044, -0.5712, 1.2773, 0.3314, -0.0894, 0.1521, 0.6816 },
		{ 0.8794, -0.2482, -0.0797, -0.7804, 1.5403, 0.2572, -0.1422, 0.1996, 0.7083 }
	},
	{
		"Canon PowerShot S70",
		{ 1.2155, -0.614, 0.0388, -0.5537, 1.2581, 0.3343, -0.0569, 0.0834, 0.7498 },
		{ 0.9976, -0.381, -0.0832, -0.7115, 1.4463, 0.2906, -0.0902, 0.0989, 0.7889 }
	},
	{
		"Canon PowerShot S90",
		{ 2.038, -1.4279, 0.0975, 0.0145, 0.7942, 0.2325, 0.0374, 0.0172, 0.5441 },
		{ 1.2374, -0.5016, -0.1049, -0.1677, 0.9902, 0.2078, -0.0083, 0.0852, 0.4683 }
	},
	{
		"Canon PowerShot S95",
		{ 1.5419, -0.8268, -0.0232, -0.0656, 0.8621, 0.2437, 0.0163, 0.0404, 0.5172 },
		{ 1.344, -0.5896, -0.1279, -0.1236, 0.9598, 0.1931, -0.018, 0.1001, 0.4651 }
	},
	{
		"Canon PowerShot S100",
		{ 0.9118, -0.3882, -0.0248, -0.2564, 0.9818, 0.3218, 0.0349, 0.0317, 0.4547 },
		{ 0.7968, -0.2565, -0.0636, -0.2873, 1.0697, 0.2513, 0.018, 0.0667, 0.4211 }
	},
	{
		"Canon PowerShot S110",
		{ 0.9063, -0.411, 0.024, -0.2713, 0.9326, 0.3987, 0.014, 0.0247, 0.4262 },
		{ 0.8039, -0.2643, -0.0654, -0.3783, 1.123, 0.293, -0.0206, 0.069, 0.4194 }
	},
	{
		"Canon PowerShot S120",
		{ 1.0392, -0.5112, 0.0132, -0.2477, 1.0648, 0.2109, -0.0488, 0.1587, 0.5753 },
		{ 0.6961, -0.1685, -0.0695, -0.4625, 1.2945, 0.1836, -0.1114, 0.2152, 0.5518 }
	},
	{
		"Canon PowerShot SX1 IS",
		{ 0.786, -0.1783, 0.0256, -0.3961, 1.0537, 0.3978, 0.0062, 0.0771, 0.4698 },
		{ 0.6578, -0.0259, -0.0502, -0.5974, 1.303, 0.3309, -0.0308, 0.1058, 0.497 }
	},
	{
		"Canon PowerShot SX50 HS",
		{ 1.3587, -0.6819, 0.06, -0.1159, 0.855, 0.3112, 0.0241, 0.0672, 0.5343 },
		{ 1.2432, -0.4753, -0.1247, -0.211, 1.0691, 0.1629, -0.0412, 0.1623, 0.4926 }
	},
	{
		"Canon PowerShot SX60 HS",
		{ 1.5686, -0.8326, -0.0246, -0.1888, 1.0463, 0.1645, 0.0286, 0.0708, 0.6145 },
		{ 1.3161, -0.5451, -0.1344, -0.1989, 1.0654, 0.1531, -0.0047, 0.1271, 0.4955 }
	},
	{
		"Canon PowerShot SX70 HS",
		{ 1.8214, -1.0357, 0.0257, -0.0756, 0.9461, 0.1536, 0.1018, 0.0228, 0.5656 },
		{ 1.8285, -0.8907, -0.1951, -0.1845, 1.0688, 0.1323, 0.0364, 0.1101, 0.5139 }
	},
	{
		"Casio EX-F1",
		{ 1.0649, -0.3671, 0.0031, -0.5339, 1.2671, 0.3002, -0.0508, 0.1275, 0.6016 },
		{ 0.9084, -0.2016, -0.0848, -0.6711, 1.4351, 0.257, -0.1059, 0.1725, 0.6135 }
	},
	{
		"CASIO EX-FH100",
		{ 1.4612, -0.584, -0.2802, -0.2083, 1.1722, 0.0347, -0.0016, 0.1577, 0.506 },
		{ 1.2771, -0.4179, -0.1558, -0.2149, 1.0938, 0.1375, -0.0453, 0.1751, 0.4494 }
	},
	{
		"Contax N Digital",
		{ 0.739, 0.1278, -0.1119, -0.6897, 1.3492, 0.3829, -0.2016, 0.3908, 0.7448 },
		{ 0.7777, 0.1285, -0.1054, -0.928, 1.6543, 0.2916, -0.3678, 0.568, 0.706 }
	},
	{
		"DJI FC3411",
		{ 1.3493, -0.8718, 0.0847, -0.1944, 1.0146, 0.2094, 0.0232, 0.045, 0.5939 },
		{ 1.123, -0.5262, -0.1072, -0.2581, 1.1057, 0.1736, -0.0023, 0.1069, 0.4834 }
	},
	{
		"DJI FC7303",
		{ 1.7706, -1.3407, 0.1612, -0.146, 0.8888, 0.3055, 0.0501, 0.0073, 0.64 },
		{ 1.1665, -0.5375, -0.1093, -0.2473, 1.0918, 0.1778, 0.0109, 0.1014, 0.5116 }
	},
	{
		"DXO ONE",
		{ 1.1176, -0.5275, 0.0152, -0.257, 1.0612, 0.2263, -0.0201, 0.0998, 0.5767 },
		{ 1.0139, -0.3892, -0.0982, -0.2793, 1.1327, 0.1657, -0.0472, 0.1488, 0.4959 }
	},
	{
		"Epson R-D1",
		{ 0.8164, -0.3243, 0.0013, -0.7012, 1.4327, 0.2951, -0.0311, 0.0371, 0.6924 },
		{ 0.6828, -0.1878, -0.0732, -0.8429, 1.6012, 0.2564, -0.0704, 0.0592, 0.7145 }
	},
	{
		"Epson R-D1s",
		{ 0.8164, -0.3243, 0.0013, -0.7012, 1.4327, 0.2951, -0.0311, 0.0371, 0.6924 },
		{ 0.6828, -0.1878, -0.0732, -0.8429, 1.6012, 0.2564, -0.0704, 0.0592, 0.7145 }
	},
	{
		"Epson R-D1x",
		{ 0.8164, -0.3243, 0.0013, -0.7012, 1.4327, 0.2951, -0.0311, 0.0371, 0.6924 },
		{ 0.6828, -0.1878, -0.0732, -0.8429, 1.6012, 0.2564, -0.0704, 0.0592, 0.7145 }
	},
	{
		"Fujifilm FinePix E550",
		{ 1.2997, -0.6125, 0.0222, -0.5472, 1.2852, 0.2939, -0.0796, 0.1547, 0.7921 },
		{ 1.1044, -0.3888, -0.112, -0.7248, 1.5167, 0.2208, -0.1531, 0.2276, 0.8069 }
	},
	{
		"Fujifilm FinePix E900",
		{ 0.9959, -0.3669, -0.0433, -0.5419, 1.2525, 0.3273, -0.1267, 0.184, 0.8407 },
		{ 0.9183, -0.2526, -0.1078, -0.7461, 1.5071, 0.2574, -0.2023, 0.244, 0.8638 }
	},
	{
		"Fujifilm FinePix F550EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix F600EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix F700",
		{ 1.0887, -0.455, -0.0422, -0.5779, 1.3398, 0.2635, -0.1202, 0.1834, 0.8233 },
		{ 1.0004, -0.3219, -0.1201, -0.7036, 1.5047, 0.2107, -0.1863, 0.2565, 0.7735 }
	},
	{
		"Fujifilm FinePix F710",
		{ 1.0887, -0.455, -0.0422, -0.5779, 1.3398, 0.2635, -0.1202, 0.1834, 0.8233 },
		{ 1.0004, -0.3219, -0.1201, -0.7036, 1.5047, 0.2107, -0.1863, 0.2565, 0.7735 }
	},
	{
		"Fujifilm FinePix F770EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix F800EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix F810",
		{ 1.2997, -0.6125, 0.0222, -0.5472, 1.2852, 0.2939, -0.0796, 0.1547, 0.7921 },
		{ 1.1044, -0.3888, -0.112, -0.7248, 1.5167, 0.2208, -0.1531, 0.2276, 0.8069 }
	},
	{
		"Fujifilm FinePix F900EXR",
		{ 1.4011, -0.711, 0.1221, -0.2726, 1.0617, 0.2439, 0.0329, 0.1008, 0.5535 },
		{ 1.2085, -0.4727, -0.0953, -0.3257, 1.1489, 0.2002, -0.0511, 0.2046, 0.4592 }
	},
	{
		"Fujifilm FinePix HS10 HS11",
		{ 1.2397, -0.4533, -0.0514, -0.0873, 0.9115, 0.2093, 0.0217, 0.1135, 0.4851 },
		{ 1.244, -0.3954, -0.1183, -0.1123, 0.9674, 0.1708, -0.0083, 0.1614, 0.4086 }
	},
	{
		"Fujifilm FinePix HS20EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix HS30EXR",
		{ 1.4143, -0.6562, -0.059, -0.2896, 1.0673, 0.2569, 0.0255, 0.0893, 0.5002 },
		{ 1.369, -0.5358, -0.1474, -0.3369, 1.16, 0.1998, -0.0132, 0.1554, 0.4395 }
	},
	{
		"Fujifilm FinePix HS50EXR",
		{ 1.4011, -0.711, 0.1221, -0.2726, 1.0617, 0.2439, 0.0329, 0.1008, 0.5535 },
		{ 1.2085, -0.4727, -0.0953, -0.3257, 1.1489, 0.2002, -0.0511, 0.2046, 0.4592 }
	},
	{
		"Fujifilm FinePix S1",
		{ 1.3564, -0.6721, 0.0263, -0.2155, 1.0316, 0.2135, 0.0164, 0.0821, 0.5853 },
		{ 1.2297, -0.4882, -0.1202, -0.2106, 1.0691, 0.1623, -0.0088, 0.1312, 0.479 }
	},
	{
		"Fujifilm FinePix S2Pro",
		{ 1.4449, -0.7082, -0.0021, -0.7007, 1.4807, 0.2364, -0.0943, 0.1521, 0.7891 },
		{ 1.2741, -0.4916, -0.142, -0.851, 1.6791, 0.1715, -0.1767, 0.2302, 0.7771 }
	},
	{
		"Fujifilm FinePix S3Pro",
		{ 1.4029, -0.7216, 0.0172, -0.7176, 1.4717, 0.2669, -0.1088, 0.1769, 0.8187 },
		{ 1.1808, -0.4612, -0.1294, -0.8927, 1.6969, 0.1988, -0.212, 0.2742, 0.8006 }
	},
	{
		"Fujifilm FinePix S5Pro",
		{ 1.4832, -0.7948, 0.0156, -0.7246, 1.4742, 0.2722, -0.1011, 0.1555, 0.8257 },
		{ 1.2301, -0.5111, -0.1305, -0.9117, 1.7143, 0.1997, -0.1947, 0.2449, 0.81 }
	},
	{
		"Fujifilm FinePix S20Pro",
		{ 1.0887, -0.455, -0.0422, -0.5779, 1.3398, 0.2635, -0.1202, 0.1834, 0.8233 },
		{ 1.0004, -0.3219, -0.1201, -0.7036, 1.5047, 0.2107, -0.1863, 0.2565, 0.7735 }
	},
	{
		"Fujifilm FinePix S100FS",
		{ 1.2958, -0.6344, 0.0202, -0.4492, 1.1187, 0.381, -0.0658, 0.1223, 0.6067 },
		{ 1.1521, -0.4355, -0.1065, -0.6524, 1.3768, 0.3059, -0.1466, 0.1984, 0.6045 }
	},
	{
		"Fujifilm FinePix S200EXR",
		{ 1.2079, -0.5911, -0.0534, -0.3912, 1.0806, 0.3595, -0.0286, 0.07, 0.6474 },
		{ 1.1401, -0.4498, -0.1312, -0.5088, 1.2751, 0.2613, -0.0838, 0.1568, 0.5941 }
	},
	{
		"Fujifilm FinePix S5000",
		{ 0.9623, -0.3885, -0.0342, -0.549, 1.2863, 0.2947, -0.0959, 0.1637, 0.6933 },
		{ 0.8754, -0.2733, -0.1019, -0.7204, 1.5069, 0.2276, -0.1702, 0.2334, 0.6982 }
	},
	{
		"Fujifilm FinePix S5100",
		{ 1.4498, -0.7039, -0.0003, -0.5606, 1.2976, 0.2945, -0.0629, 0.09, 0.7207 },
		{ 1.194, -0.4431, -0.1255, -0.6766, 1.4428, 0.2542, -0.0994, 0.1165, 0.7421 }
	},
	{
		"Fujifilm FinePix S5200",
		{ 1.0677, -0.4331, -0.0085, -0.5352, 1.2433, 0.3305, -0.1078, 0.1735, 0.8502 },
		{ 0.9635, -0.2804, -0.0988, -0.7442, 1.504, 0.2589, -0.1803, 0.2312, 0.8621 }
	},
	{
		"Fujifilm FinePix S5500",
		{ 1.4498, -0.7039, -0.0003, -0.5606, 1.2976, 0.2945, -0.0629, 0.09, 0.7207 },
		{ 1.194, -0.4431, -0.1255, -0.6766, 1.4428, 0.2542, -0.0994, 0.1165, 0.7421 }
	},
	{
		"Fujifilm FinePix S6000fd",
		{ 1.5156, -0.778, 0.0205, -0.5075, 1.2816, 0.2519, -0.1162, 0.1898, 0.7127 },
		{ 1.2628, -0.4886, -0.1401, -0.686, 1.4997, 0.1962, -0.2198, 0.2782, 0.7091 }
	},
	{
		"Fujifilm FinePix S7000",
		{ 1.1722, -0.5492, -0.022, -0.5383, 1.2732, 0.298, -0.1296, 0.1807, 0.7597 },
		{ 1.019, -0.3506, -0.1312, -0.7153, 1.5051, 0.2238, -0.2004, 0.2398, 0.7505 }
	},
	{
		"Fujifilm FinePix S9000",
		{ 1.1954, -0.5328, -0.0113, -0.5294, 1.2402, 0.3275, -0.1124, 0.1711, 0.8553 },
		{ 1.0491, -0.3423, -0.1145, -0.7385, 1.5027, 0.2539, -0.1809, 0.2275, 0.8692 }
	},
	{
		"Fujifilm FinePix S9100",
		{ 1.435, -0.7185, 0.0234, -0.5042, 1.2247, 0.317, -0.1026, 0.1757, 0.8848 },
		{ 1.2343, -0.4515, -0.1285, -0.7165, 1.49, 0.2435, -0.1895, 0.2496, 0.8801 }
	},
	{
		"Fujifilm FinePix SL1000",
		{ 1.3562, -0.6728, 0.0798, -0.1328, 0.9244, 0.2468, 0.024, 0.0784, 0.5548 },
		{ 1.1705, -0.4262, -0.1107, -0.2282, 1.0791, 0.1709, -0.0555, 0.1713, 0.4945 }
	},
	{
		"Fujifilm FinePix X10",
		{ 1.5085, -0.8567, 0.0639, -0.3644, 1.1226, 0.2773, 0.0352, 0.0518, 0.5791 },
		{ 1.3509, -0.6199, -0.1254, -0.443, 1.2733, 0.1865, -0.0331, 0.1441, 0.5022 }
	},
	{
		"Fujifilm FinePix X100",
		{ 1.3589, -0.6494, -0.0148, -0.4182, 1.1567, 0.2988, -0.0277, 0.0888, 0.7616 },
		{ 1.2161, -0.4457, -0.1069, -0.5034, 1.2874, 0.24, -0.0795, 0.1724, 0.6904 }
	},
	{
		"Fujifilm GFX 50R",
		{ 1.4263, -0.7628, 0.0628, -0.3694, 1.1552, 0.2436, -0.0287, 0.1086, 0.7339 },
		{ 1.1756, -0.4754, -0.0874, -0.3056, 1.1045, 0.2305, -0.0381, 0.1457, 0.6006 }
	},
	{
		"Fujifilm GFX 50S",
		{ 1.4263, -0.7628, 0.0628, -0.3694, 1.1552, 0.2436, -0.0287, 0.1086, 0.7339 },
		{ 1.1756, -0.4754, -0.0874, -0.3056, 1.1045, 0.2305, -0.0381, 0.1457, 0.6006 }
	},
	{
		"Fujifilm GFX 50S II",
		{ 1.4263, -0.7628, 0.0628, -0.3694, 1.1552, 0.2436, -0.0287, 0.1086, 0.7339 },
		{ 1.1756, -0.4754, -0.0874, -0.3056, 1.1045, 0.2305, -0.0381, 0.1457, 0.6006 }
	},
	{
		"Fujifilm GFX 100",
		{ 1.7191, -1.1, 0.1278, -0.3574, 1.1733, 0.2076, -0.0003, 0.0497, 0.654 },
		{ 1.6212, -0.8423, -0.1583, -0.4336, 1.2583, 0.1937, -0.0195, 0.0726, 0.6199 }
	},
	{
		"Fujifilm GFX 100 IR",
		{ 1.7191, -1.1, 0.1278, -0.3574, 1.1733, 0.2076, -0.0003, 0.0497, 0.654 },
		{ 1.6212, -0.8423, -0.1583, -0.4336, 1.2583, 0.1937, -0.0195, 0.0726, 0.6199 }
	},
	{
		"Fujifilm GFX 100S",
		{ 1.7191, -1.1, 0.1278, -0.3574, 1.1733, 0.2076, -0.0003, 0.0497, 0.654 },
		{ 1.6212, -0.8423, -0.1583, -0.4336, 1.2583, 0.1937, -0.0195, 0.0726, 0.6199 }
	},
	{
		"Fujifilm IS-1",
		{ 2.4475, -1.7203, 0.4365, 0.3489, 0.2238, 0.4292, 0.3108, -0.1999, 0.7051 },
		{ 2.1461, -1.0807, -0.1441, -0.2332, 1.06, 0.1999, 0.0289, 0.0875, 0.7703 }
	},
	{
		"Fujifilm X20",
		{ 1.2997, -0.6851, 0.0572, -0.4031, 1.1287, 0.3151, 0.0241, 0.0731, 0.5309 },
		{ 1.1768, -0.4971, -0.1133, -0.4904, 1.2927, 0.2183, -0.048, 0.1723, 0.4605 }
	},
	{
		"Fujifilm X30",
		{ 1.4499, -0.7943, 0.0564, -0.5442, 1.374, 0.1827, -0.0061, 0.1006, 0.571 },
		{ 1.2328, -0.5256, -0.1144, -0.4469, 1.2927, 0.1675, -0.0087, 0.1291, 0.4351 }
	},
	{
		"Fujifilm X70",
		{ 1.2688, -0.6851, 0.0469, -0.3833, 1.16, 0.254, -0.0406, 0.1143, 0.7752 },
		{ 1.045, -0.4329, -0.0878, -0.3217, 1.1105, 0.2421, -0.0752, 0.1758, 0.6519 }
	},
	{
		"Fujifilm X100F",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X100S",
		{ 1.2147, -0.6103, -0.0062, -0.2748, 1.0145, 0.3036, -0.0222, 0.1111, 0.7347 },
		{ 1.0592, -0.4262, -0.1008, -0.3514, 1.1355, 0.2465, -0.087, 0.2025, 0.6386 }
	},
	{
		"FUJIFILM X100T",
		{ 1.2147, -0.6103, -0.0062, -0.2748, 1.0145, 0.3036, -0.0222, 0.1111, 0.7347 },
		{ 1.0592, -0.4262, -0.1008, -0.3514, 1.1355, 0.2465, -0.087, 0.2025, 0.6386 }
	},
	{
		"Fujifilm X100V",
		{ 1.7835, -1.1702, 0.1616, -0.2581, 1.0513, 0.2395, 0.0196, 0.032, 0.6444 },
		{ 1.3717, -0.649, -0.1154, -0.4348, 1.2266, 0.2335, -0.069, 0.1286, 0.6134 }
	},
	{
		"Fujifilm X-A1",
		{ 1.3008, -0.6975, 0.105, -0.2611, 0.9857, 0.3225, -0.0214, 0.0644, 0.664 },
		{ 1.1086, -0.4555, -0.0839, -0.3512, 1.131, 0.2517, -0.0815, 0.1341, 0.594 }
	},
	{
		"Fujifilm X-A2",
		{ 1.2721, -0.69, 0.032, -0.3619, 1.1376, 0.2562, -0.0342, 0.0808, 0.6972 },
		{ 1.0763, -0.456, -0.0917, -0.3346, 1.1311, 0.2322, -0.0475, 0.1135, 0.5843 }
	},
	{
		"Fujifilm X-A3",
		{ 1.4906, -0.8074, 0.0423, -0.3589, 1.165, 0.2195, -0.0217, 0.074, 0.637 },
		{ 1.2407, -0.5222, -0.1086, -0.2971, 1.1116, 0.212, -0.0294, 0.1029, 0.5284 }
	},
	{
		"Fujifilm X-A5",
		{ 1.4259, -0.8049, 0.1087, -0.2249, 0.9662, 0.3037, 0.0053, 0.0427, 0.6328 },
		{ 1.1673, -0.476, -0.1041, -0.3988, 1.2058, 0.2166, -0.0771, 0.1417, 0.5569 }
	},
	{
		"Fujifilm X-A7",
		{ 2.2235, -1.5902, 0.0516, -0.3091, 1.1246, 0.2102, 0.0018, 0.047, 0.6638 },
		{ 1.5055, -0.7391, -0.1274, -0.4062, 1.2071, 0.2238, -0.061, 0.1217, 0.6147 }
	},
	{
		"Fujifilm X-A10",
		{ 1.4157, -0.7885, 0.044, -0.3477, 1.1409, 0.2355, -0.0315, 0.0784, 0.6655 },
		{ 1.154, -0.4999, -0.0991, -0.2949, 1.0963, 0.2278, -0.0382, 0.1049, 0.5605 }
	},
	{
		"Fujifilm X-A20",
		{ 1.4157, -0.7885, 0.044, -0.3477, 1.1409, 0.2355, -0.0315, 0.0784, 0.6655 },
		{ 1.154, -0.4999, -0.0991, -0.2949, 1.0963, 0.2278, -0.0382, 0.1049, 0.5605 }
	},
	{
		"Fujifilm X-E1",
		{ 1.2049, -0.5867, -0.0192, -0.3063, 1.0541, 0.2923, -0.0228, 0.0797, 0.6882 },
		{ 1.0413, -0.3996, -0.0993, -0.3721, 1.164, 0.2361, -0.0733, 0.154, 0.6011 }
	},
	{
		"Fujifilm X-E2",
		{ 1.267, -0.66, 0.0088, -0.2824, 1.0665, 0.2495, -0.0842, 0.1988, 0.7109 },
		{ 0.8458, -0.2451, -0.0855, -0.4597, 1.2447, 0.2407, -0.1475, 0.2482, 0.6526 }
	},
	{
		"Fujifilm X-E2S",
		{ 1.3789, -0.7728, 0.0646, -0.3128, 1.0855, 0.262, -0.0281, 0.1061, 0.7321 },
		{ 1.1562, -0.5118, -0.0961, -0.3022, 1.1007, 0.2311, -0.0525, 0.1569, 0.6097 }
	},
	{
		"Fujifilm X-E3",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X-E4",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-H1",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X-H2",
		{ 1.324, -0.8203, 0.1401, -0.2281, 0.9572, 0.3184, 0.0329, 0.0141, 0.679 },
		{ 1.1809, -0.5358, -0.1141, -0.4248, 1.2164, 0.2343, -0.0514, 0.1097, 0.5848 }
	},
	{
		"Fujifilm X-H2S",
		{ 1.6344, -1.0648, 0.1184, -0.2749, 1.0771, 0.2278, 0.0152, 0.0417, 0.6427 },
		{ 1.2836, -0.5909, -0.1032, -0.3087, 1.1132, 0.2236, -0.0035, 0.0872, 0.533 }
	},
	{
		"Fujifilm X-M1",
		{ 1.2049, -0.5867, -0.0192, -0.3063, 1.0541, 0.2923, -0.0228, 0.0797, 0.6882 },
		{ 1.0413, -0.3996, -0.0993, -0.3721, 1.164, 0.2361, -0.0733, 0.154, 0.6011 }
	},
	{
		"Fujifilm X-Pro1",
		{ 1.2049, -0.5867, -0.0192, -0.3063, 1.0541, 0.2923, -0.0228, 0.0797, 0.6882 },
		{ 1.0413, -0.3996, -0.0993, -0.3721, 1.164, 0.2361, -0.0733, 0.154, 0.6011 }
	},
	{
		"Fujifilm X-Pro2",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X-Pro3",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-S1",
		{ 1.5085, -0.8567, 0.0639, -0.3644, 1.1226, 0.2773, 0.0352, 0.0518, 0.5791 },
		{ 1.3509, -0.6199, -0.1254, -0.443, 1.2733, 0.1865, -0.0331, 0.1441, 0.5022 }
	},
	{
		"Fujifilm X-S10",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-T1",
		{ 1.267, -0.66, 0.0088, -0.2824, 1.0665, 0.2495, -0.0842, 0.1988, 0.7109 },
		{ 0.8458, -0.2451, -0.0855, -0.4597, 1.2447, 0.2407, -0.1475, 0.2482, 0.6526 }
	},
	{
		"Fujifilm X-T1 IR",
		{ 1.267, -0.66, 0.0088, -0.2824, 1.0665, 0.2495, -0.0842, 0.1988, 0.7109 },
		{ 0.8458, -0.2451, -0.0855, -0.4597, 1.2447, 0.2407, -0.1475, 0.2482, 0.6526 }
	},
	{
		"Fujifilm X-T2",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X-T3",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-T3",
		{ 1.6383, -1.0145, 0.1146, -0.3756, 1.209, 0.1857, -0.001, 0.0819, 1.0008 },
		{ 1.6393, -0.774, -0.1436, -0.4238, 1.2131, 0.2371, -0.0633, 0.1424, 0.6553 }
	},
	{
		"Fujifilm X-T4",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-T5",
		{ 1.324, -0.8203, 0.1401, -0.2281, 0.9572, 0.3184, 0.0329, 0.0141, 0.679 },
		{ 1.1809, -0.5358, -0.1141, -0.4248, 1.2164, 0.2343, -0.0514, 0.1097, 0.5848 }
	},
	{
		"Fujifilm X-T10",
		{ 1.267, -0.66, 0.0088, -0.2824, 1.0665, 0.2495, -0.0842, 0.1988, 0.7109 },
		{ 0.8458, -0.2451, -0.0855, -0.4597, 1.2447, 0.2407, -0.1475, 0.2482, 0.6526 }
	},
	{
		"Fujifilm X-T20",
		{ 1.339, -0.731, 0.0216, -0.3983, 1.1994, 0.2238, -0.0435, 0.1035, 0.6328 },
		{ 1.1434, -0.4948, -0.121, -0.3746, 1.2042, 0.1903, -0.0666, 0.1479, 0.5235 }
	},
	{
		"Fujifilm X-T30",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-T30 II",
		{ 1.6064, -0.9942, 0.112, -0.376, 1.2096, 0.1853, -0.0007, 0.0545, 0.6654 },
		{ 1.3426, -0.6334, -0.1177, -0.4244, 1.2136, 0.2371, -0.058, 0.1303, 0.598 }
	},
	{
		"Fujifilm X-T100",
		{ 1.4259, -0.8049, 0.1087, -0.2249, 0.9662, 0.3037, 0.0053, 0.0427, 0.6328 },
		{ 1.1673, -0.476, -0.1041, -0.3988, 1.2058, 0.2166, -0.0771, 0.1417, 0.5569 }
	},
	{
		"Fujifilm X-T200",
		{ 2.2235, -1.5902, 0.0516, -0.3091, 1.1246, 0.2102, 0.0018, 0.047, 0.6638 },
		{ 1.5055, -0.7391, -0.1274, -0.4062, 1.2071, 0.2238, -0.061, 0.1217, 0.6147 }
	},
	{
		"Fujifilm XF1",
		{ 1.5085, -0.8567, 0.0639, -0.3644, 1.1226, 0.2773, 0.0352, 0.0518, 0.5791 },
		{ 1.3509, -0.6199, -0.1254, -0.443, 1.2733, 0.1865, -0.0331, 0.1441, 0.5022 }
	},
	{
		"Fujifilm XF10",
		{ 1.4259, -0.8049, 0.1087, -0.2249, 0.9662, 0.3037, 0.0053, 0.0427, 0.6328 },
		{ 1.1673, -0.476, -0.1041, -0.3988, 1.2058, 0.2166, -0.0771, 0.1417, 0.5569 }
	},
	{
		"Fujifilm XQ1",
		{ 1.3888, -0.749, 0.0484, -0.4247, 1.2445, 0.2, -0.0325, 0.158, 0.5017 },
		{ 0.9252, -0.2704, -0.1064, -0.5893, 1.4265, 0.1717, -0.1101, 0.2341, 0.4349 }
	},
	{
		"Fujifilm XQ2",
		{ 1.3888, -0.749, 0.0484, -0.4247, 1.2445, 0.2, -0.0325, 0.158, 0.5017 },
		{ 0.9252, -0.2704, -0.1064, -0.5893, 1.4265, 0.1717, -0.1101, 0.2341, 0.4349 }
	},
	{
		"Google Pixel 3 Front Standard Camera",
		{ 1.3252, -0.7538, 0.0774, -0.2022, 0.9884, 0.2504, 0.0339, 0.0875, 0.5789 },
		{ 1.2309, -0.5069, -0.1356, -0.3742, 1.2292, 0.1596, -0.0476, 0.1939, 0.5324 }
	},
	{
		"Google Pixel 3 Front Wide Camera",
		{ 1.4024, -0.7969, 0.0272, -0.2534, 1.1093, 0.1637, 0.0179, 0.1154, 0.5543 },
		{ 1.3158, -0.5947, -0.1297, -0.3616, 1.2175, 0.1591, -0.0237, 0.1469, 0.5319 }
	},
	{
		"Google Pixel 3 Rear Camera",
		{ 1.3289, -0.7855, 0.0859, -0.2413, 1.0662, 0.2018, 0.029, 0.067, 0.618 },
		{ 1.3931, -0.7011, -0.136, -0.3008, 1.1519, 0.1674, -0.0191, 0.1523, 0.5599 }
	},
	{
		"Google Pixel 3 XL Front Standard Camera",
		{ 1.3252, -0.7538, 0.0774, -0.2022, 0.9884, 0.2504, 0.0339, 0.0875, 0.5789 },
		{ 1.2309, -0.5069, -0.1356, -0.3742, 1.2292, 0.1596, -0.0476, 0.1939, 0.5324 }
	},
	{
		"Google Pixel 3 XL Front Wide Camera",
		{ 1.4024, -0.7969, 0.0272, -0.2534, 1.1093, 0.1637, 0.0179, 0.1154, 0.5543 },
		{ 1.3158, -0.5947, -0.1297, -0.3616, 1.2175, 0.1591, -0.0237, 0.1469, 0.5319 }
	},
	{
		"Google Pixel 3 XL Rear Camera",
		{ 1.3289, -0.7855, 0.0859, -0.2413, 1.0662, 0.2018, 0.029, 0.067, 0.618 },
		{ 1.3931, -0.7011, -0.136, -0.3008, 1.1519, 0.1674, -0.0191, 0.1523, 0.5599 }
	},
	{
		"Google Pixel 4 Front Camera",
		{ 1.4852, -0.9126, 0.0667, -0.247, 1.0925, 0.1766, 0.0335, 0.0707, 0.5833 },
		{ 1.3685, -0.6773, -0.1451, -0.3965, 1.273, 0.1325, -0.025, 0.1315, 0.5516 }
	},
	{
		"Google Pixel 4 Rear Telephoto Camera",
		{ 1.39, -0.7555, 0.0554, -0.2302, 1.0461, 0.2132, 0.01, 0.0889, 0.5099 },
		{ 1.3274, -0.5957, -0.1337, -0.346, 1.2159, 0.1427, -0.038, 0.1561, 0.487 }
	},
	{
		"Google Pixel 4 Rear Wide Camera",
		{ 1.0577, -0.4995, -0.0103, -0.33, 1.1359, 0.221, -0.0204, 0.1332, 0.5939 },
		{ 1.0626, -0.4466, -0.1116, -0.4205, 1.2766, 0.1562, -0.0739, 0.2132, 0.5474 }
	},
	{
		"Google Pixel 4 XL Front Camera",
		{ 1.4852, -0.9126, 0.0667, -0.247, 1.0925, 0.1766, 0.0335, 0.0707, 0.5833 },
		{ 1.3685, -0.6773, -0.1451, -0.3965, 1.273, 0.1325, -0.025, 0.1315, 0.5516 }
	},
	{
		"Google Pixel 4 XL Rear Telephoto Camera",
		{ 1.39, -0.7555, 0.0554, -0.2302, 1.0461, 0.2132, 0.01, 0.0889, 0.5099 },
		{ 1.3274, -0.5957, -0.1337, -0.346, 1.2159, 0.1427, -0.038, 0.1561, 0.487 }
	},
	{
		"Google Pixel 4 XL Rear Wide Camera",
		{ 1.0577, -0.4995, -0.0103, -0.33, 1.1359, 0.221, -0.0204, 0.1332, 0.5939 },
		{ 1.0626, -0.4466, -0.1116, -0.4205, 1.2766, 0.1562, -0.0739, 0.2132, 0.5474 }
	},
	{
		"Google Pixel 5 Front Camera",
		{ 1.3156, -0.7243, -0.0011, -0.2375, 1.0851, 0.1745, 0.024, 0.1062, 0.5891 },
		{ 1.1792, -0.508, -0.1209, -0.2945, 1.1484, 0.1644, -0.0023, 0.1398, 0.5238 }
	},
	{
		"Google Pixel 5 Rear Main Camera",
		{ 1.2187, -0.744, 0.0448, -0.2528, 1.0667, 0.2147, 0.0127, 0.0899, 0.6117 },
		{ 1.0291, -0.4415, -0.0947, -0.335, 1.1783, 0.1754, -0.0321, 0.1667, 0.521 }
	},
	{
		"Google Pixel 5 Rear Ultra Wide Camera",
		{ 1.459, -0.9544, 0.1089, -0.1645, 0.9789, 0.2178, 0.0498, 0.0387, 0.6047 },
		{ 1.283, -0.5866, -0.1132, -0.2862, 1.1341, 0.1719, -0.0057, 0.1222, 0.5015 }
	},
	{
		"Google Pixel 6 Front Camera",
		{ 1.3191, -0.7332, -0.0149, -0.2134, 1.0658, 0.1696, 0.0431, 0.0794, 0.6219 },
		{ 1.1628, -0.4897, -0.1261, -0.3664, 1.22, 0.1616, -0.0104, 0.1437, 0.5194 }
	},
	{
		"Google Pixel 6 Pro Front Camera",
		{ 2.0174, -0.5979, -1.1229, -1.9432, 4.3771, -2.1631, -0.2889, 0.5882, 0.8368 },
		{ 1.2128, -0.5577, -0.1067, -0.3077, 1.1648, 0.1599, -0.0121, 0.1501, 0.5141 }
	},
	{
		"Google Pixel 6 Pro Rear Main Camera",
		{ 1.1234, -0.5774, 0.0083, -0.3535, 1.241, 0.121, -0.0303, 0.2176, 0.5922 },
		{ 1.0662, -0.4641, -0.0954, -0.3284, 1.197, 0.1451, -0.017, 0.1989, 0.5182 }
	},
	{
		"Google Pixel 6 Pro Rear Telephoto Camera",
		{ 1.2163, -0.5088, -0.0692, -0.2296, 1.0998, 0.1473, 0.0211, 0.1016, 0.4655 },
		{ 0.838, -0.1926, -0.0623, -0.4094, 1.2822, 0.1364, -0.1193, 0.2655, 0.3949 }
	},
	{
		"Google Pixel 6 Pro Rear Ultrawide Camera",
		{ 1.4178, -0.872, 0.0688, -0.2895, 1.1364, 0.173, 0.011, 0.0814, 0.5508 },
		{ 1.1835, -0.5488, -0.1032, -0.3371, 1.1891, 0.1648, -0.0194, 0.1235, 0.4748 }
	},
	{
		"Google Pixel 6 Rear Main Camera",
		{ 1.2453, -0.6954, 0.0134, -0.2949, 1.1718, 0.1364, 0.0071, 0.1626, 0.629 },
		{ 1.0537, -0.4544, -0.0906, -0.3178, 1.1784, 0.1552, -0.0109, 0.1865, 0.5324 }
	},
	{
		"Google Pixel 6 Rear Ultrawide Camera",
		{ 1.4522, -0.9293, 0.0717, -0.2862, 1.1185, 0.1909, 0.0261, 0.0503, 0.611 },
		{ 1.1497, -0.5273, -0.1023, -0.3356, 1.1811, 0.1727, -0.0075, 0.1108, 0.4949 }
	},
	{
		"Google Pixel 7 Front Camera",
		{ 1.3333, -0.7449, 0.0395, -0.2752, 1.1435, 0.1477, 0.0246, 0.1905, 0.6263 },
		{ 1.1897, -0.5227, -0.103, -0.2634, 1.1248, 0.1566, 0.0275, 0.1829, 0.5557 }
	},
	{
		"Google Pixel 7 Pro Front Camera",
		{ 1.3333, -0.7449, 0.0395, -0.2752, 1.1435, 0.1477, 0.0246, 0.1905, 0.6263 },
		{ 1.1897, -0.5227, -0.103, -0.2634, 1.1248, 0.1566, 0.0275, 0.1829, 0.5557 }
	},
	{
		"Google Pixel 7 Pro Telephoto Camera",
		{ 1.6153, -0.8447, -0.0318, -0.2351, 1.1386, 0.1068, 0.0858, 0.0768, 0.4847 },
		{ 1.4527, -0.6154, -0.1296, -0.2212, 1.1315, 0.0992, 0.0643, 0.1218, 0.3971 }
	},
	{
		"Google Pixel 7 Pro Ultrawide Camera",
		{ 1.1881, -0.7455, 0.0923, -0.2582, 1.0453, 0.2468, 0.0194, 0.0527, 0.5546 },
		{ 0.9971, -0.4364, -0.0938, -0.4066, 1.244, 0.1795, -0.0376, 0.1337, 0.4584 }
	},
	{
		"Google Pixel 7 Pro Wide Camera",
		{ 1.1934, -0.7069, 0.0784, -0.2402, 1.0495, 0.2208, 0.0257, 0.1325, 0.6489 },
		{ 1.0137, -0.4345, -0.0865, -0.3544, 1.2039, 0.1671, -0.031, 0.2024, 0.5504 }
	},
	{
		"Google Pixel 7 Ultrawide Camera",
		{ 1.4311, -0.9247, 0.1383, -0.1764, 0.9633, 0.2507, 0.0469, 0.032, 0.5887 },
		{ 1.2003, -0.5561, -0.1068, -0.3233, 1.172, 0.1694, -0.0062, 0.1105, 0.498 }
	},
	{
		"Google Pixel 7 Wide Camera",
		{ 1.1556, -0.6598, 0.0696, -0.2355, 1.051, 0.2134, 0.0221, 0.1384, 0.6547 },
		{ 1.0375, -0.4478, -0.0891, -0.335, 1.1851, 0.1672, -0.022, 0.1959, 0.5547 }
	},
	{
		"GoPro HERO7 Black",
		{ 1.0138, -0.4538, 0.1065, -0.1495, 0.8715, 0.3304, -0.0018, 0.0942, 0.5102 },
		{ 1.1033, -0.4339, -0.1176, -0.218, 1.0845, 0.1524, -0.0467, 0.1613, 0.4469 }
	},
	{
		"GoPro HERO10 Black",
		{ 1.3823, -0.8185, 0.1078, -0.225, 1.0529, 0.1989, 0.0159, 0.0761, 0.5551 },
		{ 1.1039, -0.428, -0.12, -0.3638, 1.2365, 0.1385, -0.0582, 0.1726, 0.4812 }
	},
	{
		"GR",
		{ 0.5533, -0.1912, 0.0107, -0.4541, 1.1561, 0.3415, -0.0507, 0.0994, 0.7076 },
		{ 0.5329, -0.1459, -0.039, -0.5407, 1.293, 0.2768, -0.1119, 0.1772, 0.6046 }
	},
	{
		"GR II",
		{ 0.5533, -0.1912, 0.0107, -0.4541, 1.1561, 0.3415, -0.0507, 0.0994, 0.7076 },
		{ 0.5329, -0.1459, -0.039, -0.5407, 1.293, 0.2768, -0.1119, 0.1772, 0.6046 }
	},
	{
		"Hasselblad 39-Coated",
		{ 0.4785, -0.0456, 0.0425, -0.5655, 1.4054, 0.1696, -0.163, 0.3541, 0.6307 },
		{ 0.3857, 0.0452, -0.0046, -0.6008, 1.4477, 0.1596, -0.2627, 0.4481, 0.5718 }
	},
	{
		"Hasselblad 50-15-Coated5",
		{ 0.5002, -0.0878, 0.0111, -0.4856, 1.1929, 0.3338, -0.1183, 0.2041, 0.7022 },
		{ 0.5002, -0.0878, 0.0111, -0.4856, 1.1929, 0.3338, -0.1183, 0.2041, 0.7022 }
	},
	{
		"Hasselblad 100-20-Coated6",
		{ 0.9045, -0.4759, -0.0257, -0.4789, 1.2909, 0.2071, -0.0266, 0.0831, 0.7436 },
		{ 0.6468, -0.1899, -0.0545, -0.4526, 1.2267, 0.2542, -0.0388, 0.1276, 0.6096 }
	},
	{
		"Hasselblad L1D-20c",
		{ 1.0047, -0.5921, -0.013, -0.3926, 1.3477, 0.0375, 0.0138, 0.036, 0.779 },
		{ 0.6267, -0.202, -0.0687, -0.4664, 1.3343, 0.1399, -0.0234, 0.1019, 0.5524 }
	},
	{
		"HMD Global Nokia 9 PureView Front Camera",
		{ 1.5059, -0.8687, 0.0424, -0.314, 1.2263, 0.0927, 0.0318, 0.0611, 0.5786 },
		{ 1.4742, -0.7303, -0.141, -0.3682, 1.2644, 0.1099, 0.0092, 0.0835, 0.5739 }
	},
	{
		"HMD Global Nokia 9 PureView Rear Camera",
		{ 1.3672, -0.8645, 0.0979, -0.2417, 1.0479, 0.2244, 0.0294, 0.0435, 0.6057 },
		{ 1.2554, -0.5832, -0.1334, -0.4264, 1.3086, 0.1243, -0.0388, 0.1225, 0.5803 }
	},
	{
		"HUAWEI Honor 20 Pro Rear Main Camera",
		{ 1.4259, -0.7788, 0.0437, -0.2249, 1.0305, 0.2259, 0.0215, 0.1097, 0.5011 },
		{ 1.419, -0.6578, -0.1365, -0.2919, 1.1406, 0.1707, 0.0172, 0.1286, 0.5151 }
	},
	{
		"HUAWEI Honor 20 Pro Rear Telephoto Camera",
		{ 2.0558, -1.2676, -0.135, -0.5334, 1.7137, -0.2416, 0.0985, 0.0064, 0.8405 },
		{ 1.3672, -0.6088, -0.1853, -0.5211, 1.5171, -0.0213, 0.0193, 0.0783, 0.5363 }
	},
	{
		"HUAWEI Honor 20 Pro Rear Wide Camera",
		{ 1.6437, -1.0184, 0.1081, -0.2089, 1.0865, 0.1393, 0.0706, -0.0057, 0.7142 },
		{ 1.4505, -0.7051, -0.1558, -0.3472, 1.2859, 0.0593, 0.0268, 0.0568, 0.5848 }
	},
	{
		"HUAWEI Mate 10 Pro Rear Camera",
		{ 1.6581, -0.9708, -0.0884, -0.4201, 1.502, -0.1228, 0.0579, -0.0044, 0.7876 },
		{ 1.2977, -0.6149, -0.1487, -0.4378, 1.3634, 0.0712, 0.0016, 0.0658, 0.5876 }
	},
	{
		"Huawei P9 Lite",
		{ 1.6195, -0.9916, 0.1137, -0.1698, 0.9451, 0.2649, 0.0592, 0.0519, 0.617 },
		{ 1.2855, -0.5708, -0.1288, -0.4076, 1.2578, 0.1639, -0.0533, 0.1953, 0.6136 }
	},
	{
		"HUAWEI P30 Pro Rear Main Camera",
		{ 1.4588, -0.9916, 0.2312, 0.4301, 0.9524, -0.4449, 0.1247, -0.0523, 0.5713 },
		{ 0.9369, -0.4495, -0.0698, 0.3442, 0.6302, 0.04, 0.0664, 0.0277, 0.3722 }
	},
	{
		"HUAWEI P30 Pro Rear Telephoto Camera",
		{ 1.6709, -1.0563, 0.0635, -0.2955, 1.2598, 0.0305, 0.0666, 0.015, 0.7039 },
		{ 1.265, -0.5866, -0.1622, -0.4923, 1.5582, -0.1012, 0.0291, 0.0431, 0.5649 }
	},
	{
		"HUAWEI P30 Pro Rear Wide Camera",
		{ 1.8206, -1.0674, 0.0573, -0.4698, 1.4054, 0.0578, 0.0053, 0.121, 0.6154 },
		{ 1.589, -0.7709, -0.1493, -0.4976, 1.3833, 0.1169, -0.0206, 0.1399, 0.5883 }
	},
	{
		"HUAWEI P30 Rear Main Camera",
		{ 1.193, -0.7795, 0.1975, 0.4283, 0.6928, -0.1283, 0.1096, -0.0455, 0.5086 },
		{ 0.9276, -0.4442, -0.0729, 0.355, 0.6231, 0.0372, 0.0701, 0.0331, 0.3782 }
	},
	{
		"HUAWEI P30 Rear Telephoto Camera",
		{ 1.5345, -0.9181, 0.0419, -0.3203, 1.1568, 0.1842, 0.0417, 0.0866, 0.5869 },
		{ 1.3407, -0.6108, -0.1455, -0.4427, 1.297, 0.1575, -0.0238, 0.1746, 0.5182 }
	},
	{
		"HUAWEI P30 Rear Wide Camera",
		{ 1.7442, -1.0445, 0.0533, -0.361, 1.2259, 0.1482, 0.0208, 0.098, 0.5897 },
		{ 1.523, -0.746, -0.1304, -0.3812, 1.2505, 0.1419, 0.0176, 0.1185, 0.5753 }
	},
	{
		"iPad6,3 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPad6,3 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPad6,4 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPad6,4 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPad7,1 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,1 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,2 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,2 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,3 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,3 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,4 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad7,4 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPad8,1 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,2 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,3 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,4 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,5 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,6 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,7 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,8 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPad8,9 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad8,11 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,1 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,4 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,5 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,6 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,7 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,8 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,9 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,10 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,11 back camera",
		{ 1.0983, -0.5692, 0.0409, -0.2852, 1.085, 0.2303, 0.0304, 0.0529, 0.6049 },
		{ 0.9368, -0.3064, -0.101, -0.3724, 1.2223, 0.1658, -0.0273, 0.157, 0.4629 }
	},
	{
		"iPad13,16 back camera",
		{ 1.2079, -0.7187, 0.0845, -0.2143, 0.9435, 0.319, 0.0302, 0.0705, 0.5292 },
		{ 0.9094, -0.2859, -0.0858, -0.5272, 1.3423, 0.2013, -0.1022, 0.2154, 0.4869 }
	},
	{
		"iPad13,18 back camera",
		{ 1.1986, -0.6759, 0.0914, -0.1847, 0.9851, 0.234, 0.051, 0.0561, 0.547 },
		{ 0.9862, -0.343, -0.0992, -0.402, 1.2416, 0.1771, -0.03, 0.1514, 0.4768 }
	},
	{
		"iPad14,2 back camera",
		{ 1.1851, -0.6213, 0.0067, -0.239, 1.0663, 0.1989, 0.0208, 0.0989, 0.5316 },
		{ 1.0512, -0.4052, -0.0996, -0.3053, 1.1488, 0.1765, 0.0018, 0.1397, 0.4606 }
	},
	{
		"iPad14,3 back camera",
		{ 1.1759, -0.6628, 0.097, -0.1682, 0.9585, 0.2469, 0.054, 0.0533, 0.5335 },
		{ 1.0815, -0.4177, -0.117, -0.3847, 1.2278, 0.1736, -0.0183, 0.1365, 0.4683 }
	},
	{
		"iPad14,5 back camera",
		{ 1.1759, -0.6628, 0.097, -0.1682, 0.9585, 0.2469, 0.054, 0.0533, 0.5335 },
		{ 1.0815, -0.4177, -0.117, -0.3847, 1.2278, 0.1736, -0.0183, 0.1365, 0.4683 }
	},
	{
		"iPhone8,1 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone8,1 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone8,2 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone8,2 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone8,4 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone8,4 back camera",
		{ 1.0933, -0.5477, 0.0203, -0.3834, 1.1908, 0.2169, -0.0169, 0.0971, 0.6191 },
		{ 0.9631, -0.3743, -0.0905, -0.333, 1.1838, 0.1664, -0.0281, 0.1395, 0.5153 }
	},
	{
		"iPhone9,1 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,1 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,2 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,2 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,2 back telephoto camera",
		{ 1.011, -0.4971, -0.0092, -0.3508, 1.2056, 0.1607, -0.0119, 0.1206, 0.6181 },
		{ 0.9013, -0.3449, -0.0879, -0.3397, 1.1914, 0.1651, -0.0224, 0.1465, 0.5175 }
	},
	{
		"iPhone9,2 back telephoto camera",
		{ 1.011, -0.4971, -0.0092, -0.3508, 1.2056, 0.1607, -0.0119, 0.1206, 0.6181 },
		{ 0.9013, -0.3449, -0.0879, -0.3397, 1.1914, 0.1651, -0.0224, 0.1465, 0.5175 }
	},
	{
		"iPhone9,3 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,3 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,4 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,4 back camera",
		{ 1.0037, -0.5258, -0.0085, -0.3722, 1.2116, 0.1785, -0.0147, 0.1022, 0.5955 },
		{ 0.8664, -0.3474, -0.0849, -0.388, 1.234, 0.1699, -0.0392, 0.1414, 0.5053 }
	},
	{
		"iPhone9,4 back telephoto camera",
		{ 1.011, -0.4971, -0.0092, -0.3508, 1.2056, 0.1607, -0.0119, 0.1206, 0.6181 },
		{ 0.9013, -0.3449, -0.0879, -0.3397, 1.1914, 0.1651, -0.0224, 0.1465, 0.5175 }
	},
	{
		"iPhone9,4 back telephoto camera",
		{ 1.011, -0.4971, -0.0092, -0.3508, 1.2056, 0.1607, -0.0119, 0.1206, 0.6181 },
		{ 0.9013, -0.3449, -0.0879, -0.3397, 1.1914, 0.1651, -0.0224, 0.1465, 0.5175 }
	},
	{
		"iPhone10,1 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,1 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,2 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,2 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,2 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,2 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,3 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,3 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,3 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,3 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,4 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,4 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,5 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,5 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,5 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,5 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,6 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,6 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,6 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone10,6 back telephoto camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone11,2 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPhone11,2 back telephoto camera",
		{ 1.2107, -0.6605, 0.0448, -0.3414, 1.2023, 0.1539, 0.0044, 0.0849, 0.5638 },
		{ 1.0731, -0.4411, -0.1096, -0.4217, 1.289, 0.1426, -0.0584, 0.1712, 0.499 }
	},
	{
		"iPhone11,4 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPhone11,4 back telephoto camera",
		{ 1.2107, -0.6605, 0.0448, -0.3414, 1.2023, 0.1539, 0.0044, 0.0849, 0.5638 },
		{ 1.0731, -0.4411, -0.1096, -0.4217, 1.289, 0.1426, -0.0584, 0.1712, 0.499 }
	},
	{
		"iPhone11,6 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPhone11,6 back telephoto camera",
		{ 1.2107, -0.6605, 0.0448, -0.3414, 1.2023, 0.1539, 0.0044, 0.0849, 0.5638 },
		{ 1.0731, -0.4411, -0.1096, -0.4217, 1.289, 0.1426, -0.0584, 0.1712, 0.499 }
	},
	{
		"iPhone11,8 back camera",
		{ 1.1993, -0.6954, 0.0637, -0.3159, 1.1645, 0.1697, 0.0082, 0.067, 0.5406 },
		{ 1.0456, -0.46, -0.1042, -0.455, 1.3207, 0.1432, -0.0706, 0.1668, 0.4697 }
	},
	{
		"iPhone12,1 back camera",
		{ 1.2988, -0.7775, 0.0483, -0.2796, 1.1496, 0.1454, 0.0211, 0.0577, 0.5398 },
		{ 1.1433, -0.5424, -0.0994, -0.2808, 1.1453, 0.1521, 0.008, 0.1089, 0.4541 }
	},
	{
		"iPhone12,3 back camera",
		{ 1.2988, -0.7775, 0.0483, -0.2796, 1.1496, 0.1454, 0.0211, 0.0577, 0.5398 },
		{ 1.1433, -0.5424, -0.0994, -0.2808, 1.1453, 0.1521, 0.008, 0.1089, 0.4541 }
	},
	{
		"iPhone12,3 back telephoto camera",
		{ 1.1521, -0.5707, -0.0128, -0.3044, 1.163, 0.1582, -0.0029, 0.1169, 0.5165 },
		{ 1.1667, -0.5188, -0.1135, -0.3014, 1.1506, 0.1697, 0.0012, 0.1276, 0.4869 }
	},
	{
		"iPhone12,5 back camera",
		{ 1.2988, -0.7775, 0.0483, -0.2796, 1.1496, 0.1454, 0.0211, 0.0577, 0.5398 },
		{ 1.1433, -0.5424, -0.0994, -0.2808, 1.1453, 0.1521, 0.008, 0.1089, 0.4541 }
	},
	{
		"iPhone12,5 back telephoto camera",
		{ 1.1521, -0.5707, -0.0128, -0.3044, 1.163, 0.1582, -0.0029, 0.1169, 0.5165 },
		{ 1.1667, -0.5188, -0.1135, -0.3014, 1.1506, 0.1697, 0.0012, 0.1276, 0.4869 }
	},
	{
		"iPhone12,8 back camera",
		{ 0.9842, -0.4393, -0.0157, -0.5382, 1.4036, 0.1399, -0.0352, 0.109, 0.6081 },
		{ 0.8572, -0.3047, -0.0919, -0.4688, 1.3393, 0.1368, -0.0569, 0.162, 0.5173 }
	},
	{
		"iPhone13,1 back camera",
		{ 1.1961, -0.6855, 0.0348, -0.2887, 1.1437, 0.1633, 0.0129, 0.0754, 0.5577 },
		{ 1.0788, -0.4608, -0.1151, -0.3392, 1.1974, 0.1572, -0.0238, 0.1329, 0.4683 }
	},
	{
		"iPhone13,1 back ultra wide camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,2 back camera",
		{ 1.1961, -0.6855, 0.0348, -0.2887, 1.1437, 0.1633, 0.0129, 0.0754, 0.5577 },
		{ 1.0788, -0.4608, -0.1151, -0.3392, 1.1974, 0.1572, -0.0238, 0.1329, 0.4683 }
	},
	{
		"iPhone13,2 back ultra wide camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,3 back camera",
		{ 1.1961, -0.6855, 0.0348, -0.2887, 1.1437, 0.1633, 0.0129, 0.0754, 0.5577 },
		{ 1.0788, -0.4608, -0.1151, -0.3392, 1.1974, 0.1572, -0.0238, 0.1329, 0.4683 }
	},
	{
		"iPhone13,3 back telephoto camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,3 back ultra wide camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,3 front camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,4 back camera",
		{ 1.1961, -0.6855, 0.0348, -0.2887, 1.1437, 0.1633, 0.0129, 0.0754, 0.5577 },
		{ 1.0788, -0.4608, -0.1151, -0.3392, 1.1974, 0.1572, -0.0238, 0.1329, 0.4683 }
	},
	{
		"iPhone13,4 back telephoto camera",
		{ 1.2947, -0.7863, 0.035, -0.2991, 1.1207, 0.2033, 0.013, 0.0809, 0.5585 },
		{ 1.007, -0.3837, -0.1057, -0.3585, 1.2109, 0.1633, -0.0292, 0.1515, 0.4627 }
	},
	{
		"iPhone13,4 back ultra wide camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone13,4 front camera",
		{ 1.151, -0.6369, 0.0086, -0.2638, 1.0742, 0.2184, 0.013, 0.0902, 0.5483 },
		{ 0.9857, -0.3795, -0.1017, -0.3494, 1.1842, 0.1851, -0.0324, 0.1545, 0.4787 }
	},
	{
		"iPhone14,2 back camera",
		{ 1.2173, -0.7481, 0.0546, -0.2816, 1.124, 0.1789, 0.0041, 0.0712, 0.5791 },
		{ 1.0077, -0.4414, -0.0926, -0.3192, 1.1763, 0.1594, -0.0173, 0.1225, 0.4749 }
	},
	{
		"iPhone14,2 back telephoto camera",
		{ 1.1775, -0.6888, 0.032, -0.2067, 0.9791, 0.2669, 0.0251, 0.0625, 0.5459 },
		{ 1.0558, -0.4394, -0.1098, -0.3012, 1.1553, 0.1638, 0.0089, 0.1011, 0.4786 }
	},
	{
		"iPhone14,2 back ultra wide camera",
		{ 1.1453, -0.635, 0.0272, -0.269, 1.0829, 0.2139, 0.0111, 0.0882, 0.5622 },
		{ 1.0934, -0.4644, -0.115, -0.3321, 1.1714, 0.1804, 0.0017, 0.1117, 0.4938 }
	},
	{
		"iPhone14,2 front camera",
		{ 1.2332, -0.7294, 0.0178, -0.2615, 1.0489, 0.2463, 0.0157, 0.0752, 0.5843 },
		{ 1.0337, -0.4217, -0.1006, -0.3362, 1.1806, 0.1741, -0.0122, 0.1332, 0.4911 }
	},
	{
		"iPhone14,3 back camera",
		{ 1.2173, -0.7481, 0.0546, -0.2816, 1.124, 0.1789, 0.0041, 0.0712, 0.5791 },
		{ 1.0077, -0.4414, -0.0926, -0.3192, 1.1763, 0.1594, -0.0173, 0.1225, 0.4749 }
	},
	{
		"iPhone14,3 back telephoto camera",
		{ 1.1775, -0.6888, 0.032, -0.2067, 0.9791, 0.2669, 0.0251, 0.0625, 0.5459 },
		{ 1.0558, -0.4394, -0.1098, -0.3012, 1.1553, 0.1638, 0.0089, 0.1011, 0.4786 }
	},
	{
		"iPhone14,3 back ultra wide camera",
		{ 1.1453, -0.635, 0.0272, -0.269, 1.0829, 0.2139, 0.0111, 0.0882, 0.5622 },
		{ 1.0934, -0.4644, -0.115, -0.3321, 1.1714, 0.1804, 0.0017, 0.1117, 0.4938 }
	},
	{
		"iPhone14,3 front camera",
		{ 1.2332, -0.7294, 0.0178, -0.2615, 1.0489, 0.2463, 0.0157, 0.0752, 0.5843 },
		{ 1.0337, -0.4217, -0.1006, -0.3362, 1.1806, 0.1741, -0.0122, 0.1332, 0.4911 }
	},
	{
		"iPhone14,4 back camera",
		{ 1.2564, -0.7945, 0.0933, -0.2476, 1.0543, 0.2235, 0.0143, 0.0558, 0.5833 },
		{ 1.0394, -0.4535, -0.0954, -0.3143, 1.1711, 0.16, -0.0085, 0.1167, 0.4812 }
	},
	{
		"iPhone14,4 back ultra wide camera",
		{ 1.2981, -0.7786, 0.0438, -0.2482, 1.0959, 0.1738, 0.0279, 0.061, 0.5896 },
		{ 1.0491, -0.4379, -0.0973, -0.3338, 1.1821, 0.1695, -0.0154, 0.1348, 0.4811 }
	},
	{
		"iPhone14,4 front camera",
		{ 1.2332, -0.7294, 0.0178, -0.2615, 1.0489, 0.2463, 0.0157, 0.0752, 0.5843 },
		{ 1.0337, -0.4217, -0.1006, -0.3362, 1.1806, 0.1741, -0.0122, 0.1332, 0.4911 }
	},
	{
		"iPhone14,5 back camera",
		{ 1.2564, -0.7945, 0.0933, -0.2476, 1.0543, 0.2235, 0.0143, 0.0558, 0.5833 },
		{ 1.0394, -0.4535, -0.0954, -0.3143, 1.1711, 0.16, -0.0085, 0.1167, 0.4812 }
	},
	{
		"iPhone14,5 back ultra wide camera",
		{ 1.2981, -0.7786, 0.0438, -0.2482, 1.0959, 0.1738, 0.0279, 0.061, 0.5896 },
		{ 1.0491, -0.4379, -0.0973, -0.3338, 1.1821, 0.1695, -0.0154, 0.1348, 0.4811 }
	},
	{
		"iPhone14,5 front camera",
		{ 1.2332, -0.7294, 0.0178, -0.2615, 1.0489, 0.2463, 0.0157, 0.0752, 0.5843 },
		{ 1.0337, -0.4217, -0.1006, -0.3362, 1.1806, 0.1741, -0.0122, 0.1332, 0.4911 }
	},
	{
		"iPhone14,6 back camera",
		{ 1.2519, -0.7458, 0.0146, -0.4108, 1.2633, 0.1609, -0.0059, 0.0827, 0.5745 },
		{ 1.0197, -0.4066, -0.1109, -0.5857, 1.4508, 0.1382, -0.0983, 0.1816, 0.4928 }
	},
	{
		"iPhone14,6 front camera",
		{ 1.4902, -0.8924, 0.0387, -0.3177, 1.1295, 0.2142, 0.0253, 0.0785, 0.63 },
		{ 1.262, -0.5524, -0.1232, -0.3997, 1.2589, 0.1534, -0.0027, 0.1245, 0.5507 }
	},
	{
		"iPhone14,7 back camera",
		{ 1.2289, -0.7477, 0.0578, -0.2513, 1.0963, 0.1769, 0.01, 0.0672, 0.5739 },
		{ 1.0048, -0.435, -0.0937, -0.3214, 1.1855, 0.1507, -0.0201, 0.1294, 0.4702 }
	},
	{
		"iPhone14,7 back ultra wide camera",
		{ 1.2574, -0.7471, 0.0204, -0.247, 1.0831, 0.1879, 0.0261, 0.0629, 0.6015 },
		{ 1.015, -0.4174, -0.0958, -0.335, 1.1815, 0.1716, -0.0114, 0.1272, 0.5015 }
	},
	{
		"iPhone14,7 front camera",
		{ 1.1886, -0.6399, -0.0097, -0.2539, 1.1174, 0.1545, 0.0119, 0.0955, 0.5521 },
		{ 1.0548, -0.4303, -0.1076, -0.3214, 1.1728, 0.1662, -0.0076, 0.1226, 0.4829 }
	},
	{
		"iPhone14,8 back camera",
		{ 1.2289, -0.7477, 0.0578, -0.2513, 1.0963, 0.1769, 0.01, 0.0672, 0.5739 },
		{ 1.0048, -0.435, -0.0937, -0.3214, 1.1855, 0.1507, -0.0201, 0.1294, 0.4702 }
	},
	{
		"iPhone14,8 back ultra wide camera",
		{ 1.2574, -0.7471, 0.0204, -0.247, 1.0831, 0.1879, 0.0261, 0.0629, 0.6015 },
		{ 1.015, -0.4174, -0.0958, -0.335, 1.1815, 0.1716, -0.0114, 0.1272, 0.5015 }
	},
	{
		"iPhone14,8 front camera",
		{ 1.1886, -0.6399, -0.0097, -0.2539, 1.1174, 0.1545, 0.0119, 0.0955, 0.5521 },
		{ 1.0548, -0.4303, -0.1076, -0.3214, 1.1728, 0.1662, -0.0076, 0.1226, 0.4829 }
	},
	{
		"iPhone15,2 back camera",
		{ 1.1673, -0.6976, 0.0853, -0.2388, 1.0537, 0.214, 0.009, 0.0562, 0.5583 },
		{ 1.1624, -0.5551, -0.1224, -0.2987, 1.1564, 0.1596, 0.0046, 0.0796, 0.4857 }
	},
	{
		"iPhone15,2 back telephoto camera",
		{ 1.2257, -0.708, 0.0405, -0.2772, 1.1249, 0.1726, 0.0174, 0.0664, 0.5832 },
		{ 1.0723, -0.4506, -0.1096, -0.3288, 1.1851, 0.16, -0.0125, 0.1246, 0.4777 }
	},
	{
		"iPhone15,2 back ultra wide camera",
		{ 1.1554, -0.6659, 0.0291, -0.2814, 1.1361, 0.164, 0.0096, 0.0815, 0.5846 },
		{ 0.9779, -0.4142, -0.0866, -0.3503, 1.2029, 0.1635, -0.0252, 0.132, 0.4998 }
	},
	{
		"iPhone15,2 front camera",
		{ 1.1724, -0.6153, -0.0139, -0.2861, 1.1382, 0.1668, 0.0064, 0.0999, 0.5676 },
		{ 1.0081, -0.3853, -0.1024, -0.4147, 1.2562, 0.1741, -0.0604, 0.173, 0.4878 }
	},
	{
		"iPhone15,3 back camera",
		{ 1.1673, -0.6976, 0.0853, -0.2388, 1.0537, 0.214, 0.009, 0.0562, 0.5583 },
		{ 1.1624, -0.5551, -0.1224, -0.2987, 1.1564, 0.1596, 0.0046, 0.0796, 0.4857 }
	},
	{
		"iPhone15,3 back telephoto camera",
		{ 1.2257, -0.708, 0.0405, -0.2772, 1.1249, 0.1726, 0.0174, 0.0664, 0.5832 },
		{ 1.0723, -0.4506, -0.1096, -0.3288, 1.1851, 0.16, -0.0125, 0.1246, 0.4777 }
	},
	{
		"iPhone15,3 back ultra wide camera",
		{ 1.1554, -0.6659, 0.0291, -0.2814, 1.1361, 0.164, 0.0096, 0.0815, 0.5846 },
		{ 0.9779, -0.4142, -0.0866, -0.3503, 1.2029, 0.1635, -0.0252, 0.132, 0.4998 }
	},
	{
		"iPhone15,3 front camera",
		{ 1.1724, -0.6153, -0.0139, -0.2861, 1.1382, 0.1668, 0.0064, 0.0999, 0.5676 },
		{ 1.0081, -0.3853, -0.1024, -0.4147, 1.2562, 0.1741, -0.0604, 0.173, 0.4878 }
	},
	{
		"Kodak Z980",
		{ 1.3259, -0.5719, 0.0069, -0.2723, 1.0449, 0.2639, -0.0308, 0.1543, 0.5164 },
		{ 1.1313, -0.3559, -0.1101, -0.3893, 1.1891, 0.2257, -0.1214, 0.2398, 0.4908 }
	},
	{
		"Kodak Z981",
		{ 1.3493, -0.6094, -0.048, -0.1155, 0.8622, 0.302, 0.0493, 0.0467, 0.4726 },
		{ 1.2729, -0.4717, -0.1188, -0.1367, 0.9187, 0.2582, 0.0274, 0.086, 0.4411 }
	},
	{
		"Kodak Z990",
		{ 1.2413, -0.527, -0.0613, -0.1204, 0.9387, 0.215, 0.027, 0.0824, 0.4992 },
		{ 1.1749, -0.4048, -0.1309, -0.1867, 1.0572, 0.1489, -0.0138, 0.1449, 0.4522 }
	},
	{
		"Kodak Z1015 IS",
		{ 1.394, -0.6915, 0.0184, -0.3009, 1.063, 0.2754, -0.0133, 0.0852, 0.5331 },
		{ 1.1265, -0.4286, -0.0992, -0.4694, 1.2343, 0.2647, -0.109, 0.1523, 0.5447 }
	},
	{
		"Konica Minolta DiMAGE A2",
		{ 1.0002, -0.3955, -0.0245, -0.6658, 1.3766, 0.3218, -0.0589, 0.074, 0.7797 },
		{ 0.9097, -0.2726, -0.1052, -0.8074, 1.5506, 0.2762, -0.0966, 0.0982, 0.7763 }
	},
	{
		"Konica Minolta DiMAGE A200",
		{ 0.9678, -0.3757, -0.029, -0.6691, 1.38, 0.3215, -0.0718, 0.0954, 0.7673 },
		{ 0.856, -0.2487, -0.0986, -0.8111, 1.5535, 0.2771, -0.1209, 0.1324, 0.7742 }
	},
	{
		"Konica Minolta Maxxum 5D",
		{ 1.2561, -0.5625, 0.0162, -0.7016, 1.4543, 0.2693, -0.0489, 0.0628, 0.6558 },
		{ 1.0284, -0.3283, -0.1086, -0.7957, 1.5762, 0.2316, -0.0829, 0.0882, 0.6644 }
	},
	{
		"Konica Minolta Maxxum 7D",
		{ 1.2036, -0.4955, -0.0076, -0.7019, 1.4449, 0.2811, -0.0513, 0.0636, 0.6839 },
		{ 1.0239, -0.3104, -0.1099, -0.8037, 1.5727, 0.2452, -0.0928, 0.0926, 0.6871 }
	},
	{
		"Leaf AFi 54S",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf AFi 65S",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf AFi 75S",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf Aptus 17",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf Aptus 22",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf Aptus 54S",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf Aptus 65",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf Aptus 65S",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf Aptus 75",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf Aptus 75S",
		{ 0.7802, 0.1102, -0.1088, -0.6968, 1.4322, 0.2905, -0.1577, 0.3366, 0.5866 },
		{ 0.7914, 0.1414, -0.119, -0.8776, 1.6582, 0.228, -0.2811, 0.4605, 0.5562 }
	},
	{
		"Leaf C-Most",
		{ 0.5603, 0.042, 0.1316, -0.5752, 1.3359, 0.2651, -0.3221, 0.6044, 0.7338 },
		{ 0.3952, 0.2188, 0.0449, -0.6701, 1.4584, 0.2275, -0.4536, 0.7349, 0.6535 }
	},
	{
		"Leaf Credo 40",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Leaf Credo 50",
		{ 0.5233, 0, 0, 0, 1, 0, 0, 0, 1.1869 },
		{ 0.3984, 0, 0, 0, 1, 0, 0, 0, 0.7666 }
	},
	{
		"Leaf Credo 60",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Leaf Credo 80",
		{ 0.5644, 0.1137, -0.0804, -0.4702, 1.2262, 0.2753, -0.0636, 0.1861, 0.5419 },
		{ 0.6294, 0.0686, -0.0712, -0.5435, 1.3417, 0.2211, -0.1006, 0.2435, 0.5042 }
	},
	{
		"Leaf Valeo 6",
		{ 0.5603, 0.042, 0.1316, -0.5752, 1.3359, 0.2651, -0.3221, 0.6044, 0.7338 },
		{ 0.3952, 0.2188, 0.0449, -0.6701, 1.4584, 0.2275, -0.4536, 0.7349, 0.6535 }
	},
	{
		"Leaf Valeo 11",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf Valeo 17",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leaf Valeo 22",
		{ 0.8036, 0.1309, -0.1134, -0.6259, 1.3352, 0.3252, -0.1977, 0.4003, 0.6418 },
		{ 0.8236, 0.1746, -0.1313, -0.8251, 1.5953, 0.2428, -0.3672, 0.5786, 0.5771 }
	},
	{
		"Leica C (Typ 112)",
		{ 1.0884, -0.5276, 0.0776, -0.2257, 0.994, 0.2711, -0.01, 0.098, 0.6119 },
		{ 0.9379, -0.3267, -0.0816, -0.3227, 1.156, 0.1881, -0.0926, 0.1928, 0.534 }
	},
	{
		"Leica C-Lux",
		{ 0.8468, -0.3758, -0.0141, -0.3463, 1.1363, 0.2395, -0.0363, 0.1118, 0.6076 },
		{ 0.779, -0.2736, -0.0755, -0.3452, 1.187, 0.1769, -0.0628, 0.1647, 0.4898 }
	},
	{
		"LEICA CL",
		{ 0.8442, -0.394, -0.0111, -0.3877, 1.1327, 0.2922, -0.0383, 0.092, 0.6326 },
		{ 0.7743, -0.2896, -0.0921, -0.4211, 1.2271, 0.2169, -0.0697, 0.1562, 0.5491 }
	},
	{
		"Leica D-Lux2",
		{ 1.2679, -0.6394, -0.0077, -0.651, 1.3697, 0.3128, -0.0364, 0.0551, 0.8614 },
		{ 1.0704, -0.4187, -0.123, -0.8314, 1.5953, 0.2501, -0.092, 0.0945, 0.8927 }
	},
	{
		"Leica D-LUX 3",
		{ 0.9781, -0.4779, 0.0376, -0.4711, 1.1427, 0.3777, -0.073, 0.1393, 0.7137 },
		{ 0.8047, -0.281, -0.0624, -0.6449, 1.3519, 0.3272, -0.1701, 0.2146, 0.705 }
	},
	{
		"Leica D-LUX 4",
		{ 0.9946, -0.4716, 0.043, -0.444, 1.1224, 0.3705, -0.0676, 0.1538, 0.6348 },
		{ 0.8128, -0.2668, -0.0655, -0.6134, 1.3307, 0.3161, -0.1782, 0.2568, 0.6083 }
	},
	{
		"Leica D-LUX 5",
		{ 1.2034, -0.6088, 0.003, -0.0465, 0.7861, 0.3136, 0.064, 0.0751, 0.544 },
		{ 1.0909, -0.4295, -0.0948, -0.1333, 0.9306, 0.2399, 0.0022, 0.1738, 0.4582 }
	},
	{
		"Leica D-LUX 6",
		{ 1.1127, -0.5386, 0.041, -0.1849, 0.9339, 0.2962, 0.0066, 0.0807, 0.5378 },
		{ 1.0148, -0.3743, -0.0991, -0.2837, 1.1366, 0.1659, -0.0701, 0.1893, 0.4899 }
	},
	{
		"Leica D-Lux 7",
		{ 1.1333, -0.5752, 0.0427, -0.4369, 1.3158, 0.1279, -0.0581, 0.1633, 0.9211 },
		{ 1.1577, -0.423, -0.1106, -0.3967, 1.2211, 0.1957, -0.0758, 0.1762, 0.561 }
	},
	{
		"Leica D-Lux 7",
		{ 0.9994, -0.49, 0.0018, -0.4363, 1.3152, 0.1279, -0.0328, 0.0965, 0.5835 },
		{ 0.8585, -0.3127, -0.0833, -0.4005, 1.225, 0.1953, -0.065, 0.1494, 0.4862 }
	},
	{
		"Leica D-LUX (Typ 109)",
		{ 0.9867, -0.4849, 0.0039, -0.4644, 1.2563, 0.2321, -0.0614, 0.141, 0.6834 },
		{ 0.8844, -0.3538, -0.0768, -0.3709, 1.1762, 0.22, -0.0698, 0.1792, 0.522 }
	},
	{
		"Leica Digilux 2",
		{ 1.3619, -0.6641, 0.02, -0.6485, 1.3898, 0.2856, -0.1523, 0.2069, 0.8403 },
		{ 1.134, -0.4069, -0.1276, -0.7555, 1.5265, 0.2448, -0.296, 0.3426, 0.7686 }
	},
	{
		"Leica DIGILUX 3",
		{ 0.8248, -0.2304, -0.0642, -0.7029, 1.4754, 0.2453, -0.1491, 0.2353, 0.815 },
		{ 0.8054, -0.1886, -0.1025, -0.8348, 1.6367, 0.204, -0.2805, 0.3542, 0.763 }
	},
	{
		"Leica M8",
		{ 1.047, -0.5315, 0.128, -0.4325, 1.2175, 0.2419, -0.0886, 0.2473, 0.716 },
		{ 0.7675, -0.2196, -0.0305, -0.586, 1.4119, 0.1856, -0.2425, 0.4006, 0.6578 }
	},
	{
		"Leica M8 Digital",
		{ 1.047, -0.5315, 0.128, -0.4325, 1.2175, 0.2419, -0.0886, 0.2473, 0.716 },
		{ 0.7675, -0.2196, -0.0305, -0.586, 1.4119, 0.1856, -0.2425, 0.4006, 0.6578 }
	},
	{
		"Leica M8 Digital Camera",
		{ 1.047, -0.5315, 0.128, -0.4325, 1.2175, 0.2419, -0.0886, 0.2473, 0.716 },
		{ 0.7675, -0.2196, -0.0305, -0.586, 1.4119, 0.1856, -0.2425, 0.4006, 0.6578 }
	},
	{
		"LEICA M10",
		{ 1.0599, -0.464, -0.0078, -0.532, 1.5643, -0.0622, -0.0641, 0.2275, 0.8468 },
		{ 0.909, -0.3342, -0.074, -0.4006, 1.3456, 0.0493, -0.0569, 0.2266, 0.6871 }
	},
	{
		"LEICA M10-D",
		{ 1.0599, -0.464, -0.0078, -0.532, 1.5643, -0.0622, -0.0641, 0.2275, 0.8468 },
		{ 0.909, -0.3342, -0.074, -0.4006, 1.3456, 0.0493, -0.0569, 0.2266, 0.6871 }
	},
	{
		"LEICA M10-P",
		{ 1.0599, -0.464, -0.0078, -0.532, 1.5643, -0.0622, -0.0641, 0.2275, 0.8468 },
		{ 0.909, -0.3342, -0.074, -0.4006, 1.3456, 0.0493, -0.0569, 0.2266, 0.6871 }
	},
	{
		"LEICA M10-R",
		{ 0.6341, -0.3301, 0.0255, -0.4841, 1.2726, 0.2354, -0.0687, 0.1987, 0.6538 },
		{ 0.5296, -0.1881, -0.0423, -0.5483, 1.3367, 0.2327, -0.1226, 0.2594, 0.555 }
	},
	{
		"LEICA M11",
		{ 0.5404, -0.2255, -0.0033, -0.4904, 1.2291, 0.2954, -0.0507, 0.1097, 0.7022 },
		{ 0.4654, -0.1104, -0.0579, -0.5975, 1.3799, 0.2378, -0.1336, 0.2371, 0.5838 }
	},
	{
		"LEICA M (Typ 240)",
		{ 0.7943, -0.2597, -0.0716, -0.4639, 1.4357, 0.0141, -0.0587, 0.2188, 0.7608 },
		{ 0.7199, -0.214, -0.0712, -0.4005, 1.3327, 0.0649, -0.081, 0.2521, 0.6673 }
	},
	{
		"LEICA M (Typ 262)",
		{ 0.7943, -0.2597, -0.0716, -0.4639, 1.4357, 0.0141, -0.0587, 0.2188, 0.7608 },
		{ 0.7199, -0.214, -0.0712, -0.4005, 1.3327, 0.0649, -0.081, 0.2521, 0.6673 }
	},
	{
		"LEICA M-D (Typ 262)",
		{ 0.7943, -0.2597, -0.0716, -0.4639, 1.4357, 0.0141, -0.0587, 0.2188, 0.7608 },
		{ 0.7199, -0.214, -0.0712, -0.4005, 1.3327, 0.0649, -0.081, 0.2521, 0.6673 }
	},
	{
		"LEICA Q2",
		{ 1.5398, -0.904, 0.0487, -0.5704, 1.52, 0.0365, -0.0016, 0.0467, 0.7934 },
		{ 1.2312, -0.544, -0.1307, -0.6408, 1.5499, 0.0824, -0.1075, 0.1677, 0.722 }
	},
	{
		"LEICA Q (Typ 116)",
		{ 1.1794, -0.5506, -0.0539, -0.7417, 1.717, -0.0021, -0.0858, 0.1603, 0.8371 },
		{ 1.0068, -0.4043, -0.1068, -0.5319, 1.4268, 0.1044, -0.0765, 0.1701, 0.6522 }
	},
	{
		"Leica S2",
		{ 0.5257, -0.0753, -0.0244, -0.4081, 1.1724, 0.268, -0.0795, 0.2414, 0.8119 },
		{ 0.5627, -0.0721, -0.0447, -0.4423, 1.2456, 0.2192, -0.1048, 0.2948, 0.7379 }
	},
	{
		"LEICA S3",
		{ 0.5687, -0.244, -0.0076, -0.5236, 1.3097, 0.2366, -0.0869, 0.2208, 0.6399 },
		{ 0.5092, -0.163, -0.047, -0.6313, 1.4297, 0.217, -0.1603, 0.3135, 0.5982 }
	},
	{
		"LEICA S (Typ 006)",
		{ 0.5571, -0.1037, -0.0198, -0.4081, 1.1788, 0.2602, -0.0833, 0.2442, 0.8124 },
		{ 0.5749, -0.1072, -0.0382, -0.4274, 1.2432, 0.2048, -0.1166, 0.3104, 0.7105 }
	},
	{
		"LEICA S (Typ 007)",
		{ 0.7387, -0.2721, -0.0076, -0.5591, 1.5526, -0.0163, -0.0859, 0.2497, 0.8545 },
		{ 0.6643, -0.2062, -0.0497, -0.4782, 1.4139, 0.0573, -0.0889, 0.266, 0.7179 }
	},
	{
		"LEICA SL2",
		{ 1.5398, -0.904, 0.0487, -0.5704, 1.52, 0.0365, -0.0016, 0.0467, 0.7934 },
		{ 1.2312, -0.544, -0.1307, -0.6408, 1.5499, 0.0824, -0.1075, 0.1677, 0.722 }
	},
	{
		"LEICA SL2-S",
		{ 1.1856, -0.7004, 0.0993, -0.3681, 1.1461, 0.2531, -0.0157, 0.0723, 0.6888 },
		{ 0.9824, -0.3853, -0.0754, -0.3835, 1.1729, 0.2387, -0.0483, 0.1403, 0.5684 }
	},
	{
		"LEICA SL (Typ 601)",
		{ 1.3816, -0.7257, 0.0099, -0.6337, 1.5708, 0.0488, -0.0444, 0.1121, 0.7988 },
		{ 1.1492, -0.493, -0.1188, -0.5593, 1.4673, 0.0873, -0.0609, 0.1474, 0.6343 }
	},
	{
		"LEICA T (Typ 701)",
		{ 0.6196, -0.1917, 0.028, -0.4242, 1.133, 0.3345, -0.06, 0.1208, 0.694 },
		{ 0.6295, -0.1679, -0.0475, -0.5586, 1.3046, 0.2837, -0.141, 0.1889, 0.7075 }
	},
	{
		"LEICA TL",
		{ 0.6196, -0.1917, 0.028, -0.4242, 1.133, 0.3345, -0.06, 0.1208, 0.694 },
		{ 0.6295, -0.1679, -0.0475, -0.5586, 1.3046, 0.2837, -0.141, 0.1889, 0.7075 }
	},
	{
		"LEICA TL2",
		{ 0.6565, -0.2541, -0.0325, -0.516, 1.2819, 0.2613, -0.0716, 0.1295, 0.6908 },
		{ 0.6375, -0.2062, -0.0732, -0.4878, 1.2838, 0.2262, -0.0877, 0.1705, 0.6204 }
	},
	{
		"Leica V-LUX 1",
		{ 0.9649, -0.4671, 0.0453, -0.446, 1.1161, 0.3805, -0.0752, 0.1529, 0.6811 },
		{ 0.7906, -0.2709, -0.0594, -0.6231, 1.3352, 0.322, -0.1923, 0.2631, 0.6538 }
	},
	{
		"Leica V-LUX 2",
		{ 1.8481, -0.9335, -0.0326, -0.1155, 0.8936, 0.2639, 0.1226, 0.0924, 0.624 },
		{ 1.6197, -0.6146, -0.1761, -0.2393, 1.0765, 0.1869, 0.0366, 0.2238, 0.5248 }
	},
	{
		"Leica V-LUX 3",
		{ 1.346, -0.6952, 0.0669, -0.1081, 0.8584, 0.2979, 0.046, 0.0543, 0.4924 },
		{ 1.1904, -0.4541, -0.1189, -0.2355, 1.0899, 0.1662, -0.0296, 0.1586, 0.4289 }
	},
	{
		"Leica V-LUX 4",
		{ 0.8452, -0.35, 0.0533, -0.2458, 0.9488, 0.3493, -0.016, 0.0993, 0.549 },
		{ 0.8112, -0.2563, -0.074, -0.373, 1.1784, 0.2197, -0.0941, 0.2075, 0.4933 }
	},
	{
		"Leica V-Lux 5",
		{ 1.0745, -0.6036, 0.0459, -0.2974, 1.1274, 0.1932, -0.0078, 0.0806, 0.5819 },
		{ 0.9803, -0.4185, -0.0992, -0.4066, 1.2578, 0.1628, -0.0838, 0.1824, 0.5288 }
	},
	{
		"Leica V-LUX (Typ 114)",
		{ 0.8393, -0.3595, -0.0084, -0.396, 1.1894, 0.2333, -0.0445, 0.1208, 0.6062 },
		{ 0.783, -0.2696, -0.0763, -0.3325, 1.1667, 0.1866, -0.0641, 0.1712, 0.4824 }
	},
	{
		"LEICA X1",
		{ 1.6619, -1.0803, 0.0071, -0.3854, 1.1543, 0.2634, -0.0035, 0.0562, 0.8335 },
		{ 0.9055, -0.2611, -0.0666, -0.4906, 1.2652, 0.2519, -0.0555, 0.1384, 0.7417 }
	},
	{
		"LEICA X2",
		{ 0.9042, -0.3937, 0.0203, -0.3494, 1.0442, 0.3547, -0.0342, 0.0819, 0.7021 },
		{ 0.8336, -0.2853, -0.0699, -0.4425, 1.1989, 0.276, -0.0954, 0.1625, 0.6396 }
	},
	{
		"LEICA X (Typ 113)",
		{ 1.0097, -0.4594, 0.0025, -0.3295, 1.0411, 0.3352, -0.0289, 0.0781, 0.7084 },
		{ 0.9062, -0.3198, -0.0828, -0.4065, 1.1772, 0.2603, -0.0761, 0.1468, 0.6458 }
	},
	{
		"LEICA X VARIO (Typ 107)",
		{ 1.0097, -0.4594, 0.0025, -0.3295, 1.0411, 0.3352, -0.0289, 0.0781, 0.7084 },
		{ 0.9062, -0.3198, -0.0828, -0.4065, 1.1772, 0.2603, -0.0761, 0.1468, 0.6458 }
	},
	{
		"LEICA X-U (Typ 113)",
		{ 1.0097, -0.4594, 0.0025, -0.3295, 1.0411, 0.3352, -0.0289, 0.0781, 0.7084 },
		{ 0.9062, -0.3198, -0.0828, -0.4065, 1.1772, 0.2603, -0.0761, 0.1468, 0.6458 }
	},
	{
		"LG G7 ThinQ Front Camera",
		{ 0.8851, -0.3603, 0.0184, -0.2613, 1.004, 0.3005, 0.0104, 0.1263, 0.5782 },
		{ 0.8113, -0.2305, -0.0813, -0.2941, 1.1201, 0.1982, -0.0106, 0.1777, 0.5087 }
	},
	{
		"LG G7 ThinQ Rear Main Camera",
		{ 1.7008, -0.9647, 0.0717, -0.3685, 1.2258, 0.1571, 0.0298, 0.0799, 0.6222 },
		{ 1.4813, -0.6418, -0.1507, -0.5102, 1.3915, 0.1218, -0.0531, 0.1837, 0.5494 }
	},
	{
		"LG G7 ThinQ Rear Wide Camera",
		{ 1.5971, -0.8853, 0.0605, -0.4332, 1.337, 0.0978, 0.0123, 0.0988, 0.5624 },
		{ 1.5503, -0.7162, -0.172, -0.5054, 1.4083, 0.0958, -0.0359, 0.1624, 0.4905 }
	},
	{
		"LG G8 ThinQ Front Camera",
		{ 1.7329, -1.1472, 0.0049, -0.3193, 1.2535, 0.066, 0.0101, 0.1016, 0.5692 },
		{ 1.3894, -0.6866, -0.1483, -0.3771, 1.2654, 0.1191, -0.0227, 0.1433, 0.5078 }
	},
	{
		"LG G8 ThinQ Rear Main Camera",
		{ 1.5688, -1.0015, 0.11, -0.2251, 1.0944, 0.1487, 0.0517, 0.042, 0.6046 },
		{ 1.3648, -0.6619, -0.1372, -0.3335, 1.2425, 0.0959, -0.0111, 0.1271, 0.5146 }
	},
	{
		"LG G8 ThinQ Rear Wide Camera",
		{ 1.6635, -0.9338, 0.0155, -0.3868, 1.2909, 0.0995, 0.0158, 0.1072, 0.5287 },
		{ 1.5211, -0.7008, -0.1578, -0.5135, 1.4117, 0.1011, -0.0457, 0.1663, 0.4816 }
	},
	{
		"LG V40 ThinQ Front Standard Camera",
		{ 1.0367, -0.4728, 0.0056, -0.2596, 1.0707, 0.2177, 0.0202, 0.1365, 0.4846 },
		{ 0.9542, -0.3415, -0.0975, -0.3835, 1.2228, 0.1782, -0.0394, 0.2066, 0.4414 }
	},
	{
		"LG V40 ThinQ Rear Main Camera",
		{ 1.4716, -0.9081, 0.1206, -0.2337, 1.0708, 0.1873, 0.0411, 0.0602, 0.5672 },
		{ 1.32, -0.6085, -0.1339, -0.3259, 1.2052, 0.1322, -0.0277, 0.1737, 0.4902 }
	},
	{
		"LG V40 ThinQ Rear Wide Camera",
		{ 1.5971, -0.8853, 0.0605, -0.4332, 1.337, 0.0978, 0.0123, 0.0988, 0.5624 },
		{ 1.5503, -0.7162, -0.172, -0.5054, 1.4083, 0.0958, -0.0359, 0.1624, 0.4905 }
	},
	{
		"LG V50S ThinQ Front Camera",
		{ 1.6175, -0.9555, 0.0767, -0.1702, 1.0076, 0.1897, 0.0756, 0.0473, 0.5184 },
		{ 1.543, -0.7333, -0.1556, -0.2919, 1.1847, 0.1173, 0.0179, 0.1416, 0.4479 }
	},
	{
		"LG V50S ThinQ Rear Main Camera",
		{ 1.7553, -1.1251, 0.0038, -0.2001, 1.0581, 0.1635, 0.0786, -0.0004, 0.7076 },
		{ 1.2867, -0.5864, -0.1225, -0.2651, 1.1627, 0.1127, 0.0366, 0.0721, 0.5964 }
	},
	{
		"LG V50S ThinQ Rear Wide Camera",
		{ 1.3462, -0.6533, 0.036, -0.2457, 1.1368, 0.1214, 0.017, 0.1263, 0.5221 },
		{ 1.1697, -0.4562, -0.1169, -0.3097, 1.2158, 0.1004, -0.0497, 0.2172, 0.473 }
	},
	{
		"LG V60 ThinQ Front Camera",
		{ 1.338, -0.7366, 0.0569, -0.1684, 1.0138, 0.18, 0.0577, 0.1356, 0.5494 },
		{ 1.2876, -0.5757, -0.118, -0.4014, 1.3087, 0.095, -0.0274, 0.1961, 0.5098 }
	},
	{
		"LG V60 ThinQ Rear Main Camera",
		{ 1.5808, -0.9341, 0.0953, -0.1368, 0.9341, 0.2397, 0.1185, 0.0291, 0.5791 },
		{ 1.3949, -0.6139, -0.1126, -0.2676, 1.1201, 0.1671, 0.0489, 0.1188, 0.5162 }
	},
	{
		"LG Velvet Front Camera",
		{ 1.4243, -0.713, -0.0453, -0.3304, 1.2543, 0.0779, 0.0239, 0.1002, 0.4999 },
		{ 1.3117, -0.5376, -0.1444, -0.3852, 1.2813, 0.1092, -0.0104, 0.1207, 0.4339 }
	},
	{
		"LG Velvet Rear Main Camera",
		{ 1.6215, -0.8959, 0.0271, -0.2204, 1.0817, 0.1586, 0.1033, 0.0453, 0.5558 },
		{ 1.4625, -0.6327, -0.1227, -0.263, 1.1242, 0.1568, 0.0524, 0.1206, 0.4605 }
	},
	{
		"LG Velvet Rear Wide Camera",
		{ 1.3022, -0.7789, 0.0249, -0.2237, 1.0686, 0.1783, 0.0857, 0.0177, 0.6774 },
		{ 1.0109, -0.3707, -0.1523, -0.4848, 1.5039, -0.0358, 0.0082, 0.1206, 0.4569 }
	},
	{
		"LG Wing Front Camera",
		{ 3.6618, -2.756, -0.2152, -0.8024, 2.5154, -0.8988, -0.0152, 0.2972, 0.5522 },
		{ 1.3886, -0.622, -0.1341, -0.2262, 1.1199, 0.119, 0.0724, 0.0756, 0.4556 }
	},
	{
		"LG Wing Rear Main Camera",
		{ 1.6333, -1.0574, 0.1823, -0.1089, 0.8929, 0.257, 0.1508, -0.0286, 0.6464 },
		{ 1.2776, -0.561, -0.1064, -0.2947, 1.1469, 0.1664, 0.0534, 0.1077, 0.5479 }
	},
	{
		"LG Wing Rear Wide Camera",
		{ 1.7086, -1.0416, 0.0856, -0.3381, 1.3012, 0.0301, 0.0652, 0.0143, 0.7045 },
		{ 1.3273, -0.5652, -0.1743, -0.4807, 1.5347, -0.0862, -0.0002, 0.1095, 0.4759 }
	},
	{
		"M8 Digital Camera",
		{ 1.047, -0.5315, 0.128, -0.4325, 1.2175, 0.2419, -0.0886, 0.2473, 0.716 },
		{ 0.7675, -0.2196, -0.0305, -0.586, 1.4119, 0.1856, -0.2425, 0.4006, 0.6578 }
	},
	{
		"M9 Digital Camera",
		{ 0.6433, -0.2244, 0.0626, -0.2873, 0.9694, 0.3728, -0.0204, 0.1456, 0.8029 },
		{ 0.6687, -0.1751, -0.0291, -0.3556, 1.1373, 0.2492, -0.0548, 0.2204, 0.7146 }
	},
	{
		"Mamiya M18",
		{ 0.8199, -0.3859, 0.0432, -0.745, 1.5786, 0.1694, -0.198, 0.3317, 0.9382 },
		{ 0.6516, -0.205, -0.0507, -0.8217, 1.6703, 0.1479, -0.3492, 0.4741, 0.8489 }
	},
	{
		"Mamiya M22",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Mamiya M31",
		{ 0.5667, -0.1528, 0.0568, -0.5993, 1.3742, 0.2468, -0.1825, 0.3327, 0.7711 },
		{ 0.4516, -0.0244, -0.0036, -0.702, 1.4976, 0.2174, -0.3206, 0.467, 0.7087 }
	},
	{
		"Mamiya ZD",
		{ 0.6943, 0.3052, -0.1765, -0.7012, 1.4669, 0.2535, -0.2173, 0.4452, 0.654 },
		{ 0.7645, 0.2579, -0.1363, -0.8689, 1.6717, 0.2014, -0.3712, 0.5941, 0.5961 }
	},
	{
		"Minolta DiMAGE 5",
		{ 1.1, -0.5094, 0.016, -0.6522, 1.4046, 0.2719, -0.1452, 0.1996, 0.8626 },
		{ 0.9117, -0.3063, -0.0973, -0.7949, 1.5763, 0.2306, -0.2752, 0.3136, 0.8093 }
	},
	{
		"Minolta DiMAGE 7",
		{ 1.1235, -0.4957, 0.0074, -0.6536, 1.401, 0.2778, -0.1482, 0.2109, 0.8323 },
		{ 0.9258, -0.2879, -0.1008, -0.8076, 1.5847, 0.2351, -0.2806, 0.328, 0.7821 }
	},
	{
		"Minolta DiMAGE 7Hi",
		{ 1.4427, -0.7083, 0.0151, -0.6676, 1.4169, 0.2749, -0.151, 0.214, 0.7902 },
		{ 1.1555, -0.4064, -0.1256, -0.7903, 1.5633, 0.2409, -0.2811, 0.332, 0.7358 }
	},
	{
		"Minolta DiMAGE 7i",
		{ 1.3524, -0.6449, 0.0058, -0.6721, 1.417, 0.2802, -0.1556, 0.2194, 0.8265 },
		{ 1.105, -0.3791, -0.1199, -0.7875, 1.5585, 0.2434, -0.2797, 0.3359, 0.756 }
	},
	{
		"Minolta DiMAGE A1",
		{ 0.9978, -0.3187, -0.0814, -0.7374, 1.532, 0.2169, -0.1369, 0.195, 0.8705 },
		{ 0.9274, -0.2548, -0.1167, -0.822, 1.6324, 0.1943, -0.2273, 0.2721, 0.834 }
	},
	{
		"Moto G Power (2021) Front Camera",
		{ 1.0811, -0.5174, 0.0003, -0.2372, 1.0236, 0.2486, 0.0273, 0.136, 0.5958 },
		{ 0.9991, -0.3386, -0.1039, -0.3615, 1.1816, 0.2024, -0.0338, 0.2208, 0.5311 }
	},
	{
		"Moto G Power (2021) Rear Macro Camera",
		{ 1.0379, -0.2934, -0.0492, -0.1641, 1.0065, 0.184, 0.0354, 0.2733, 0.4739 },
		{ 1.1059, -0.2552, -0.1339, -0.2829, 1.1592, 0.1377, -0.0341, 0.3299, 0.475 }
	},
	{
		"Moto G Power (2021) Rear Wide Camera",
		{ 1.1725, -0.5351, -0.0352, -0.234, 1.1144, 0.1348, 0.0402, 0.1731, 0.5538 },
		{ 1.1292, -0.4328, -0.096, -0.1934, 1.0501, 0.1653, 0.0588, 0.1531, 0.5031 }
	},
	{
		"Nikon 1 AW1",
		{ 0.692, -0.1829, 0.0018, -0.2514, 0.9725, 0.3272, 0.0146, 0.1316, 0.5566 },
		{ 0.6588, -0.1305, -0.0693, -0.3277, 1.0987, 0.2634, -0.0355, 0.2016, 0.5106 }
	},
	{
		"Nikon 1 J1",
		{ 0.9398, -0.351, 0.018, -0.375, 1.0884, 0.3311, -0.0022, 0.0872, 0.6669 },
		{ 0.8994, -0.2667, -0.0865, -0.4594, 1.2324, 0.2552, -0.0699, 0.1786, 0.626 }
	},
	{
		"Nikon 1 J2",
		{ 0.9398, -0.351, 0.018, -0.375, 1.0884, 0.3311, -0.0022, 0.0872, 0.6669 },
		{ 0.8994, -0.2667, -0.0865, -0.4594, 1.2324, 0.2552, -0.0699, 0.1786, 0.626 }
	},
	{
		"Nikon 1 J3",
		{ 0.692, -0.1829, 0.0018, -0.2514, 0.9725, 0.3272, 0.0146, 0.1316, 0.5566 },
		{ 0.6588, -0.1305, -0.0693, -0.3277, 1.0987, 0.2634, -0.0355, 0.2016, 0.5106 }
	},
	{
		"Nikon 1 J4",
		{ 0.6514, -0.235, -0.0042, -0.3026, 0.998, 0.3561, -0.0052, 0.0882, 0.5473 },
		{ 0.5958, -0.1559, -0.0571, -0.4021, 1.1453, 0.2939, -0.0634, 0.1548, 0.5087 }
	},
	{
		"Nikon 1 J5",
		{ 0.8097, -0.3404, -0.0074, -0.3897, 1.1673, 0.2527, -0.0634, 0.1625, 0.7974 },
		{ 0.752, -0.2518, -0.0645, -0.3844, 1.2102, 0.1945, -0.0913, 0.2249, 0.6835 }
	},
	{
		"Nikon 1 S1",
		{ 0.9398, -0.351, 0.018, -0.375, 1.0884, 0.3311, -0.0022, 0.0872, 0.6669 },
		{ 0.8994, -0.2667, -0.0865, -0.4594, 1.2324, 0.2552, -0.0699, 0.1786, 0.626 }
	},
	{
		"Nikon 1 S2",
		{ 0.6773, -0.1848, -0.0176, -0.3602, 1.0862, 0.3165, -0.0153, 0.1459, 0.6044 },
		{ 0.6612, -0.1342, -0.0618, -0.3338, 1.1055, 0.2623, -0.0174, 0.1792, 0.5075 }
	},
	{
		"Nikon 1 V1",
		{ 0.9398, -0.351, 0.018, -0.375, 1.0884, 0.3311, -0.0022, 0.0872, 0.6669 },
		{ 0.8994, -0.2667, -0.0865, -0.4594, 1.2324, 0.2552, -0.0699, 0.1786, 0.626 }
	},
	{
		"Nikon 1 V2",
		{ 0.692, -0.1829, 0.0018, -0.2514, 0.9725, 0.3272, 0.0146, 0.1316, 0.5566 },
		{ 0.6588, -0.1305, -0.0693, -0.3277, 1.0987, 0.2634, -0.0355, 0.2016, 0.5106 }
	},
	{
		"Nikon 1 V3",
		{ 0.6514, -0.235, -0.0042, -0.3026, 0.998, 0.3561, -0.0052, 0.0882, 0.5473 },
		{ 0.5958, -0.1559, -0.0571, -0.4021, 1.1453, 0.2939, -0.0634, 0.1548, 0.5087 }
	},
	{
		"Nikon Coolpix 5400",
		{ 1.0761, -0.4766, 0.0061, -0.5795, 1.3064, 0.3059, -0.1058, 0.1707, 0.7019 },
		{ 0.9349, -0.2988, -0.1001, -0.7918, 1.5766, 0.2266, -0.2097, 0.268, 0.6839 }
	},
	{
		"Nikon Coolpix 8400",
		{ 0.8578, -0.3296, -0.0237, -0.6914, 1.3965, 0.3274, -0.0621, 0.0808, 0.7863 },
		{ 0.7842, -0.2319, -0.0992, -0.8154, 1.5719, 0.2599, -0.1098, 0.1342, 0.756 }
	},
	{
		"Nikon Coolpix 8700",
		{ 0.949, -0.3813, -0.0225, -0.665, 1.3741, 0.3237, -0.0627, 0.0796, 0.7549 },
		{ 0.8489, -0.2583, -0.1036, -0.8051, 1.5583, 0.2643, -0.1308, 0.1408, 0.7354 }
	},
	{
		"Nikon Coolpix 8800",
		{ 0.9106, -0.3664, -0.0105, -0.6701, 1.3632, 0.343, -0.0681, 0.0905, 0.7683 },
		{ 0.797, -0.2314, -0.0913, -0.8452, 1.5762, 0.2894, -0.1442, 0.1521, 0.761 }
	},
	{
		"Nikon Coolpix A",
		{ 0.8642, -0.3058, -0.0243, -0.3999, 1.1033, 0.3422, -0.0453, 0.1099, 0.7814 },
		{ 0.8198, -0.2239, -0.0724, -0.4871, 1.2389, 0.2798, -0.1043, 0.205, 0.7181 }
	},
	{
		"Nikon Coolpix A1000",
		{ 1.208, -0.5684, 0.0231, -0.1505, 0.9256, 0.2661, 0.0163, 0.0792, 0.6183 },
		{ 1.0601, -0.3487, -0.1127, -0.2931, 1.1443, 0.1676, -0.0587, 0.174, 0.5278 }
	},
	{
		"Nikon Coolpix B700",
		{ 1.5847, -0.8464, 0.0823, -0.0966, 0.8876, 0.2491, 0.0778, 0.0498, 0.5707 },
		{ 1.4387, -0.6014, -0.1299, -0.1357, 0.9975, 0.1616, 0.0467, 0.1047, 0.4744 }
	},
	{
		"Nikon Coolpix P330",
		{ 1.1837, -0.6034, 0.0378, -0.1762, 0.9255, 0.2962, 0.0124, 0.0748, 0.5931 },
		{ 1.0321, -0.392, -0.0931, -0.275, 1.1146, 0.1824, -0.0442, 0.1545, 0.5539 }
	},
	{
		"Nikon Coolpix P340",
		{ 1.1837, -0.6034, 0.0378, -0.1762, 0.9255, 0.2962, 0.0124, 0.0748, 0.5931 },
		{ 1.0321, -0.392, -0.0931, -0.275, 1.1146, 0.1824, -0.0442, 0.1545, 0.5539 }
	},
	{
		"Nikon Coolpix P950",
		{ 1.5101, -0.8261, 0.1066, -0.0643, 0.8241, 0.2883, 0.055, 0.0456, 0.5677 },
		{ 1.3307, -0.5641, -0.129, -0.2048, 1.0581, 0.1689, -0.0064, 0.1222, 0.5176 }
	},
	{
		"Nikon Coolpix P1000",
		{ 1.6347, -0.9081, 0.1262, -0.0089, 0.7722, 0.2866, 0.0735, 0.0259, 0.5565 },
		{ 1.4294, -0.6116, -0.1333, -0.1628, 1.0219, 0.1637, -0.0014, 0.1158, 0.5022 }
	},
	{
		"Nikon Coolpix P6000",
		{ 1.1622, -0.5381, 0.0125, -0.3637, 1.1297, 0.2679, -0.0428, 0.0694, 0.5723 },
		{ 0.9698, -0.3367, -0.0914, -0.4706, 1.2584, 0.2368, -0.0837, 0.0968, 0.5801 }
	},
	{
		"Nikon Coolpix P7000",
		{ 1.2795, -0.5406, -0.0006, -0.2222, 1.0126, 0.2445, -0.0188, 0.0738, 0.4943 },
		{ 1.1432, -0.3679, -0.1111, -0.3169, 1.1239, 0.2202, -0.0791, 0.138, 0.4455 }
	},
	{
		"Nikon Coolpix P7100",
		{ 1.1915, -0.5606, 0.0261, -0.1558, 0.9187, 0.2806, -0.0102, 0.0644, 0.5065 },
		{ 1.1053, -0.4269, -0.1024, -0.1976, 1.0182, 0.2088, -0.0526, 0.1263, 0.4469 }
	},
	{
		"Nikon Coolpix P7700",
		{ 1.1837, -0.6034, 0.0378, -0.1762, 0.9255, 0.2962, 0.0124, 0.0748, 0.5931 },
		{ 1.0321, -0.392, -0.0931, -0.275, 1.1146, 0.1824, -0.0442, 0.1545, 0.5539 }
	},
	{
		"Nikon Coolpix P7800",
		{ 1.1837, -0.6034, 0.0378, -0.1762, 0.9255, 0.2962, 0.0124, 0.0748, 0.5931 },
		{ 1.0321, -0.392, -0.0931, -0.275, 1.1146, 0.1824, -0.0442, 0.1545, 0.5539 }
	},
	{
		"Nikon D1",
		{ 0.8452, -0.3021, -0.0439, -0.8003, 1.5752, 0.2382, -0.1568, 0.215, 0.8985 },
		{ 0.7637, -0.2199, -0.0974, -0.9109, 1.7099, 0.2043, -0.2822, 0.3306, 0.8372 }
	},
	{
		"Nikon D1H",
		{ 0.8988, -0.3499, -0.029, -0.7693, 1.548, 0.2349, -0.1458, 0.1985, 0.904 },
		{ 0.7659, -0.2238, -0.0935, -0.8942, 1.6969, 0.2004, -0.2701, 0.3051, 0.869 }
	},
	{
		"Nikon D1X",
		{ 0.8782, -0.3307, -0.0369, -0.8013, 1.5872, 0.2248, -0.1397, 0.1883, 0.9065 },
		{ 0.7702, -0.2244, -0.0975, -0.9114, 1.7242, 0.1875, -0.2679, 0.3055, 0.8522 }
	},
	{
		"Nikon D2H",
		{ 0.6562, -0.1792, -0.0314, -0.6967, 1.4736, 0.2402, -0.1709, 0.2719, 0.7642 },
		{ 0.5733, -0.0911, -0.0629, -0.7967, 1.5987, 0.2055, -0.305, 0.4013, 0.7048 }
	},
	{
		"Nikon D2Hs",
		{ 0.6562, -0.1792, -0.0314, -0.6967, 1.4736, 0.2402, -0.1709, 0.2719, 0.7642 },
		{ 0.5733, -0.0911, -0.0629, -0.7967, 1.5987, 0.2055, -0.305, 0.4013, 0.7048 }
	},
	{
		"Nikon D2X",
		{ 1.0996, -0.3606, -0.0715, -0.7096, 1.441, 0.2947, -0.046, 0.0487, 0.7018 },
		{ 1.0231, -0.2768, -0.1254, -0.8302, 1.59, 0.2551, -0.0797, 0.0681, 0.7148 }
	},
	{
		"Nikon D2Xs",
		{ 1.0996, -0.3606, -0.0715, -0.7096, 1.441, 0.2947, -0.046, 0.0487, 0.7018 },
		{ 1.0231, -0.2768, -0.1254, -0.8302, 1.59, 0.2551, -0.0797, 0.0681, 0.7148 }
	},
	{
		"Nikon D3",
		{ 0.9336, -0.3405, 0.0014, -0.7321, 1.4779, 0.2764, -0.0914, 0.1171, 0.8248 },
		{ 0.8139, -0.2171, -0.0664, -0.8748, 1.6541, 0.2296, -0.1924, 0.2008, 0.8093 }
	},
	{
		"Nikon D3S",
		{ 1.3623, -0.8096, 0.0478, -0.3863, 1.1393, 0.2827, -0.0202, 0.0707, 0.8616 },
		{ 0.8828, -0.2406, -0.0694, -0.4874, 1.2603, 0.2541, -0.066, 0.1509, 0.7587 }
	},
	{
		"Nikon D3X",
		{ 0.8213, -0.3151, 0.0011, -0.6594, 1.3688, 0.3236, -0.1101, 0.1577, 0.7803 },
		{ 0.7171, -0.1986, -0.0648, -0.8085, 1.5555, 0.2718, -0.217, 0.2512, 0.7457 }
	},
	{
		"Nikon D4",
		{ 0.9033, -0.3555, -0.0287, -0.4881, 1.2214, 0.3022, -0.0459, 0.0926, 0.7932 },
		{ 0.8598, -0.2848, -0.0857, -0.5618, 1.3606, 0.2195, -0.1002, 0.1773, 0.7137 }
	},
	{
		"Nikon D4S",
		{ 0.9033, -0.3555, -0.0287, -0.4881, 1.2214, 0.3022, -0.0459, 0.0926, 0.7932 },
		{ 0.8598, -0.2848, -0.0857, -0.5618, 1.3606, 0.2195, -0.1002, 0.1773, 0.7137 }
	},
	{
		"Nikon D5",
		{ 0.9792, -0.4494, -0.0473, -0.561, 1.3249, 0.2619, -0.0441, 0.1014, 0.729 },
		{ 0.92, -0.3522, -0.0992, -0.5755, 1.3803, 0.2117, -0.0753, 0.1486, 0.6338 }
	},
	{
		"Nikon D6",
		{ 1.0069, -0.4889, -0.0308, -0.4631, 1.2025, 0.2957, -0.0149, 0.0673, 0.7522 },
		{ 0.9028, -0.3423, -0.1035, -0.6321, 1.4265, 0.2217, -0.1013, 0.1683, 0.6928 }
	},
	{
		"Nikon D40",
		{ 0.7943, -0.2691, -0.0166, -0.708, 1.4377, 0.2969, -0.0477, 0.0561, 0.7879 },
		{ 0.6992, -0.1667, -0.0806, -0.8138, 1.5748, 0.2543, -0.0874, 0.085, 0.7896 }
	},
	{
		"Nikon D40X",
		{ 1.0031, -0.3797, -0.0207, -0.7735, 1.5316, 0.2598, -0.0603, 0.0667, 0.8673 },
		{ 0.8819, -0.2543, -0.0911, -0.9025, 1.6928, 0.2151, -0.1329, 0.1213, 0.8449 }
	},
	{
		"Nikon D50",
		{ 0.9505, -0.4311, 0.022, -0.6712, 1.4078, 0.2902, -0.0318, 0.042, 0.7267 },
		{ 0.7732, -0.2421, -0.0789, -0.8238, 1.5883, 0.2498, -0.0859, 0.0783, 0.733 }
	},
	{
		"Nikon D60",
		{ 0.9768, -0.3578, -0.0263, -0.7716, 1.5197, 0.272, -0.0601, 0.0671, 0.8454 },
		{ 0.8736, -0.2458, -0.0935, -0.9075, 1.6894, 0.2251, -0.1354, 0.1242, 0.8263 }
	},
	{
		"Nikon D70",
		{ 0.9505, -0.4311, 0.022, -0.6712, 1.4078, 0.2902, -0.0318, 0.042, 0.7267 },
		{ 0.7732, -0.2421, -0.0789, -0.8238, 1.5883, 0.2498, -0.0859, 0.0783, 0.733 }
	},
	{
		"Nikon D70s",
		{ 0.9505, -0.4311, 0.022, -0.6712, 1.4078, 0.2902, -0.0318, 0.042, 0.7267 },
		{ 0.7732, -0.2421, -0.0789, -0.8238, 1.5883, 0.2498, -0.0859, 0.0783, 0.733 }
	},
	{
		"Nikon D80",
		{ 0.9875, -0.3671, -0.0203, -0.7719, 1.5276, 0.2626, -0.0648, 0.0723, 0.8706 },
		{ 0.8628, -0.241, -0.0883, -0.9055, 1.694, 0.2171, -0.1491, 0.1363, 0.852 }
	},
	{
		"Nikon D90",
		{ 0.8437, -0.2581, 0.0132, -0.6948, 1.4143, 0.31, -0.1215, 0.1778, 0.83 },
		{ 0.7309, -0.1403, -0.0519, -0.8474, 1.6008, 0.2622, -0.2433, 0.2826, 0.8064 }
	},
	{
		"Nikon D100",
		{ 0.6408, -0.1391, -0.0554, -0.7732, 1.5177, 0.2762, -0.0663, 0.0833, 0.6678 },
		{ 0.5902, -0.0933, -0.0782, -0.8982, 1.6719, 0.2354, -0.1402, 0.1455, 0.6464 }
	},
	{
		"Nikon D200",
		{ 0.9483, -0.3452, -0.0142, -0.7374, 1.4683, 0.2942, -0.0723, 0.0859, 0.8369 },
		{ 0.8367, -0.2248, -0.0763, -0.8758, 1.6447, 0.2422, -0.1528, 0.1551, 0.8053 }
	},
	{
		"Nikon D300",
		{ 1.0354, -0.3401, 0.0054, -0.7111, 1.4628, 0.2702, -0.135, 0.2011, 0.8528 },
		{ 0.903, -0.1992, -0.0716, -0.8465, 1.6302, 0.2256, -0.2689, 0.3217, 0.8069 }
	},
	{
		"Nikon D300S",
		{ 1.0354, -0.3401, 0.0054, -0.7111, 1.4628, 0.2702, -0.135, 0.2011, 0.8528 },
		{ 0.903, -0.1992, -0.0716, -0.8465, 1.6302, 0.2256, -0.2689, 0.3217, 0.8069 }
	},
	{
		"Nikon D500",
		{ 0.9376, -0.4139, -0.0394, -0.4687, 1.2495, 0.2454, -0.0699, 0.1378, 0.7486 },
		{ 0.8813, -0.321, -0.1036, -0.4703, 1.2868, 0.2021, -0.1054, 0.194, 0.6129 }
	},
	{
		"Nikon D600",
		{ 0.8508, -0.2966, 0.0171, -0.3991, 1.0849, 0.3635, -0.0467, 0.1053, 0.8072 },
		{ 0.8178, -0.2245, -0.0609, -0.4857, 1.2394, 0.2776, -0.1207, 0.2086, 0.7298 }
	},
	{
		"Nikon D610",
		{ 0.8508, -0.2966, 0.0171, -0.3991, 1.0849, 0.3635, -0.0467, 0.1053, 0.8072 },
		{ 0.8178, -0.2245, -0.0609, -0.4857, 1.2394, 0.2776, -0.1207, 0.2086, 0.7298 }
	},
	{
		"Nikon D700",
		{ 0.9336, -0.3405, 0.0014, -0.7321, 1.4779, 0.2764, -0.0914, 0.1171, 0.8248 },
		{ 0.8139, -0.2171, -0.0664, -0.8748, 1.6541, 0.2296, -0.1924, 0.2008, 0.8093 }
	},
	{
		"Nikon D750",
		{ 1.0019, -0.42, -0.0032, -0.4773, 1.2481, 0.2572, -0.0643, 0.1409, 0.8486 },
		{ 0.902, -0.289, -0.0715, -0.4535, 1.2436, 0.2348, -0.0934, 0.1919, 0.7086 }
	},
	{
		"Nikon D780",
		{ 1.1395, -0.5115, 0.0263, -0.4486, 1.2207, 0.2568, -0.045, 0.1207, 0.8802 },
		{ 0.9943, -0.3269, -0.0839, -0.5323, 1.3269, 0.2259, -0.1198, 0.2083, 0.7557 }
	},
	{
		"Nikon D800",
		{ 0.8437, -0.3046, 0.0228, -0.397, 1.0927, 0.3516, -0.0444, 0.1049, 0.825 },
		{ 0.7866, -0.2108, -0.0555, -0.4869, 1.2483, 0.2681, -0.1176, 0.2069, 0.7501 }
	},
	{
		"Nikon D800E",
		{ 0.8437, -0.3046, 0.0228, -0.397, 1.0927, 0.3516, -0.0444, 0.1049, 0.825 },
		{ 0.7866, -0.2108, -0.0555, -0.4869, 1.2483, 0.2681, -0.1176, 0.2069, 0.7501 }
	},
	{
		"NIKON D810",
		{ 1.0354, -0.4532, 0.0031, -0.5168, 1.2906, 0.2518, -0.0733, 0.1407, 0.8361 },
		{ 0.9369, -0.3195, -0.0791, -0.4488, 1.243, 0.2301, -0.0893, 0.1796, 0.6872 }
	},
	{
		"Nikon D810A",
		{ 1.4786, -0.8944, 0.1413, -0.1733, 0.9718, 0.2367, 0.0246, 0.0579, 0.8318 },
		{ 1.1973, -0.5685, -0.0888, -0.1965, 1.0326, 0.1901, -0.0115, 0.1123, 0.7169 }
	},
	{
		"Nikon D850",
		{ 1.1284, -0.4911, -0.0608, -0.6062, 1.4228, 0.196, -0.0877, 0.1605, 0.8117 },
		{ 1.0405, -0.3755, -0.127, -0.5461, 1.3787, 0.1793, -0.104, 0.2015, 0.6785 }
	},
	{
		"Nikon D3000",
		{ 0.9768, -0.3578, -0.0263, -0.7716, 1.5197, 0.272, -0.0601, 0.0671, 0.8454 },
		{ 0.8736, -0.2458, -0.0935, -0.9075, 1.6894, 0.2251, -0.1354, 0.1242, 0.8263 }
	},
	{
		"Nikon D3100",
		{ 0.8306, -0.282, -0.041, -0.455, 1.1949, 0.2955, -0.0675, 0.1472, 0.8632 },
		{ 0.7911, -0.2167, -0.0813, -0.5327, 1.315, 0.2408, -0.1288, 0.2483, 0.7968 }
	},
	{
		"Nikon D3200",
		{ 0.7179, -0.1985, 0.0103, -0.4102, 1.0944, 0.3649, -0.0609, 0.1585, 0.8185 },
		{ 0.7013, -0.1408, -0.0635, -0.5268, 1.2902, 0.264, -0.147, 0.2801, 0.7379 }
	},
	{
		"Nikon D3300",
		{ 0.9672, -0.4153, 0.0064, -0.412, 1.1852, 0.2571, -0.094, 0.1812, 0.7894 },
		{ 0.6988, -0.1384, -0.0714, -0.5631, 1.341, 0.2447, -0.1485, 0.2204, 0.7318 }
	},
	{
		"Nikon D3400",
		{ 0.9672, -0.4153, 0.0064, -0.412, 1.1852, 0.2571, -0.094, 0.1812, 0.7894 },
		{ 0.6988, -0.1384, -0.0714, -0.5631, 1.341, 0.2447, -0.1485, 0.2204, 0.7318 }
	},
	{
		"Nikon D3500",
		{ 0.9659, -0.3972, -0.0266, -0.4733, 1.2653, 0.2316, -0.0649, 0.1302, 0.8287 },
		{ 0.8821, -0.2938, -0.0785, -0.4178, 1.2142, 0.2287, -0.0824, 0.1651, 0.686 }
	},
	{
		"Nikon D5000",
		{ 0.8437, -0.2581, 0.0132, -0.6948, 1.4143, 0.31, -0.1215, 0.1778, 0.83 },
		{ 0.7309, -0.1403, -0.0519, -0.8474, 1.6008, 0.2622, -0.2433, 0.2826, 0.8064 }
	},
	{
		"Nikon D5100",
		{ 0.8642, -0.3058, -0.0243, -0.3999, 1.1033, 0.3422, -0.0453, 0.1099, 0.7814 },
		{ 0.8198, -0.2239, -0.0724, -0.4871, 1.2389, 0.2798, -0.1043, 0.205, 0.7181 }
	},
	{
		"Nikon D5200",
		{ 0.8693, -0.3745, -0.0467, -0.5349, 1.2601, 0.3098, -0.0367, 0.0752, 0.7041 },
		{ 0.8322, -0.3112, -0.1047, -0.6367, 1.4342, 0.2179, -0.0988, 0.1638, 0.6394 }
	},
	{
		"Nikon D5300",
		{ 0.9672, -0.4153, 0.0064, -0.412, 1.1852, 0.2571, -0.094, 0.1812, 0.7894 },
		{ 0.6988, -0.1384, -0.0714, -0.5631, 1.341, 0.2447, -0.1485, 0.2204, 0.7318 }
	},
	{
		"Nikon D5500",
		{ 0.9659, -0.3972, -0.0266, -0.4733, 1.2653, 0.2316, -0.0649, 0.1302, 0.8287 },
		{ 0.8821, -0.2938, -0.0785, -0.4178, 1.2142, 0.2287, -0.0824, 0.1651, 0.686 }
	},
	{
		"Nikon D5600",
		{ 0.9659, -0.3972, -0.0266, -0.4733, 1.2653, 0.2316, -0.0649, 0.1302, 0.8287 },
		{ 0.8821, -0.2938, -0.0785, -0.4178, 1.2142, 0.2287, -0.0824, 0.1651, 0.686 }
	},
	{
		"Nikon D7000",
		{ 0.8642, -0.3058, -0.0243, -0.3999, 1.1033, 0.3422, -0.0453, 0.1099, 0.7814 },
		{ 0.8198, -0.2239, -0.0724, -0.4871, 1.2389, 0.2798, -0.1043, 0.205, 0.7181 }
	},
	{
		"Nikon D7100",
		{ 0.8693, -0.3745, -0.0467, -0.5349, 1.2601, 0.3098, -0.0367, 0.0752, 0.7041 },
		{ 0.8322, -0.3112, -0.1047, -0.6367, 1.4342, 0.2179, -0.0988, 0.1638, 0.6394 }
	},
	{
		"Nikon D7200",
		{ 0.8693, -0.3745, -0.0467, -0.5349, 1.2601, 0.3098, -0.0367, 0.0752, 0.7041 },
		{ 0.8322, -0.3112, -0.1047, -0.6367, 1.4342, 0.2179, -0.0988, 0.1638, 0.6394 }
	},
	{
		"Nikon D7500",
		{ 0.9376, -0.4139, -0.0394, -0.4687, 1.2495, 0.2454, -0.0699, 0.1378, 0.7486 },
		{ 0.8813, -0.321, -0.1036, -0.4703, 1.2868, 0.2021, -0.1054, 0.194, 0.6129 }
	},
	{
		"Nikon Df",
		{ 0.9033, -0.3555, -0.0287, -0.4881, 1.2214, 0.3022, -0.0459, 0.0926, 0.7932 },
		{ 0.8598, -0.2848, -0.0857, -0.5618, 1.3606, 0.2195, -0.1002, 0.1773, 0.7137 }
	},
	{
		"Nikon Z 5",
		{ 1.0236, -0.4532, 0.0397, -0.3403, 1.0623, 0.3223, -0.0242, 0.0968, 0.853 },
		{ 0.8695, -0.2558, -0.0648, -0.5015, 1.2711, 0.2575, -0.1279, 0.2215, 0.7514 }
	},
	{
		"Nikon Z 6",
		{ 1.1395, -0.5115, 0.0263, -0.4486, 1.2207, 0.2568, -0.045, 0.1207, 0.8802 },
		{ 0.9943, -0.3269, -0.0839, -0.5323, 1.3269, 0.2259, -0.1198, 0.2083, 0.7557 }
	},
	{
		"Nikon Z 6",
		{ 0.9748, -0.4543, 0.0507, -0.3727, 1.1191, 0.2913, -0.0167, 0.0761, 0.7491 },
		{ 0.821, -0.2534, -0.0683, -0.5355, 1.3338, 0.2212, -0.1143, 0.1929, 0.6464 }
	},
	{
		"Nikon Z 6 2",
		{ 1.1395, -0.5115, 0.0263, -0.4486, 1.2207, 0.2568, -0.045, 0.1207, 0.8802 },
		{ 0.9943, -0.3269, -0.0839, -0.5323, 1.3269, 0.2259, -0.1198, 0.2083, 0.7557 }
	},
	{
		"NIKON Z 7",
		{ 1.1284, -0.4911, -0.0608, -0.6062, 1.4228, 0.196, -0.0877, 0.1605, 0.8117 },
		{ 1.0405, -0.3755, -0.127, -0.5461, 1.3787, 0.1793, -0.104, 0.2015, 0.6785 }
	},
	{
		"Nikon Z 7",
		{ 1.4496, -0.8028, 0.0682, -0.465, 1.2681, 0.2185, -0.021, 0.0781, 0.8334 },
		{ 1.3705, -0.6004, -0.14, -0.5464, 1.3568, 0.2062, -0.094, 0.1706, 0.7618 }
	},
	{
		"Nikon Z 7 2",
		{ 1.4496, -0.8028, 0.0682, -0.465, 1.2681, 0.2185, -0.021, 0.0781, 0.8334 },
		{ 1.3705, -0.6004, -0.14, -0.5464, 1.3568, 0.2062, -0.094, 0.1706, 0.7618 }
	},
	{
		"Nikon Z 9",
		{ 1.4555, -0.8995, 0.0329, -0.3898, 1.1249, 0.3042, 0.0018, 0.0402, 0.8473 },
		{ 1.3389, -0.6049, -0.1441, -0.4544, 1.2757, 0.1969, 0.0229, 0.0498, 0.739 }
	},
	{
		"NIKON Z 30",
		{ 1.1924, -0.638, 0.0632, -0.3999, 1.173, 0.2577, -0.0297, 0.0908, 0.8341 },
		{ 1.0339, -0.3822, -0.089, -0.4183, 1.2023, 0.2436, -0.0671, 0.1638, 0.7049 }
	},
	{
		"NIKON Z 50",
		{ 1.3247, -0.7357, 0.0658, -0.4296, 1.227, 0.2269, -0.0237, 0.08, 0.7992 },
		{ 1.164, -0.4829, -0.1079, -0.5107, 1.3006, 0.2325, -0.0972, 0.1711, 0.738 }
	},
	{
		"Nikon Z fc",
		{ 1.3247, -0.7357, 0.0658, -0.4296, 1.227, 0.2269, -0.0237, 0.08, 0.7992 },
		{ 1.164, -0.4829, -0.1079, -0.5107, 1.3006, 0.2325, -0.0972, 0.1711, 0.738 }
	},
	{
		"Olympus AIR A01",
		{ 0.8907, -0.3136, -0.044, -0.2742, 1.1085, 0.189, -0.0337, 0.0988, 0.6107 },
		{ 0.8992, -0.3093, -0.0639, -0.2563, 1.0721, 0.2122, -0.0437, 0.127, 0.5473 }
	},
	{
		"Olympus C-5050Z",
		{ 1.0898, -0.3993, -0.0545, -0.579, 1.3418, 0.2624, -0.1043, 0.1685, 0.6538 },
		{ 1.0633, -0.3234, -0.1285, -0.746, 1.557, 0.1967, -0.1917, 0.251, 0.6299 }
	},
	{
		"Olympus C-5060WZ",
		{ 1.1025, -0.4139, -0.0743, -0.6922, 1.4707, 0.2385, -0.063, 0.0755, 0.7949 },
		{ 1.0445, -0.3361, -0.1307, -0.7662, 1.5691, 0.2058, -0.1135, 0.1175, 0.7602 }
	},
	{
		"Olympus C-7000Z",
		{ 1.1622, -0.5112, -0.0247, -0.6207, 1.3611, 0.2878, -0.0791, 0.1116, 0.7695 },
		{ 1.0792, -0.3791, -0.1145, -0.7498, 1.5176, 0.2489, -0.139, 0.1577, 0.7321 }
	},
	{
		"Olympus C-7070WZ",
		{ 1.1496, -0.4922, -0.0234, -0.5988, 1.3406, 0.2871, -0.0781, 0.113, 0.6516 },
		{ 1.0252, -0.3531, -0.1095, -0.7114, 1.485, 0.2436, -0.1451, 0.1723, 0.6365 }
	},
	{
		"Olympus C-8080WZ",
		{ 1.0044, -0.4054, -0.0359, -0.6743, 1.3949, 0.3095, -0.0571, 0.0733, 0.7617 },
		{ 0.8606, -0.2508, -0.1014, -0.8238, 1.5714, 0.2703, -0.0943, 0.0979, 0.776 }
	},
	{
		"Olympus E-1",
		{ 1.6228, -0.9341, 0.1289, -0.625, 1.487, 0.1403, -0.1358, 0.2842, 0.9053 },
		{ 1.1847, -0.4767, -0.0945, -0.7027, 1.5878, 0.1089, -0.2699, 0.4123, 0.8312 }
	},
	{
		"Olympus E-3",
		{ 1.1004, -0.4441, -0.0232, -0.6299, 1.407, 0.2428, -0.087, 0.1459, 0.7422 },
		{ 0.9487, -0.2875, -0.1115, -0.7533, 1.5606, 0.201, -0.1618, 0.21, 0.7389 }
	},
	{
		"Olympus E-5",
		{ 1.1449, -0.473, -0.0612, -0.3883, 1.1437, 0.2796, -0.0342, 0.1156, 0.805 },
		{ 1.12, -0.3783, -0.1325, -0.4576, 1.2593, 0.2206, -0.0695, 0.1742, 0.7504 }
	},
	{
		"Olympus E-10",
		{ 1.5278, -0.709, -0.0038, -0.6867, 1.5094, 0.1851, -0.1124, 0.1476, 0.7298 },
		{ 1.297, -0.4703, -0.1433, -0.7466, 1.5843, 0.1644, -0.2191, 0.2451, 0.6668 }
	},
	{
		"Olympus E-20",
		{ 1.6014, -0.7793, 0.0104, -0.6329, 1.4215, 0.2288, -0.1264, 0.1705, 0.7772 },
		{ 1.3414, -0.495, -0.1517, -0.7166, 1.5293, 0.196, -0.2325, 0.2664, 0.7212 }
	},
	{
		"Olympus E-30",
		{ 0.8571, -0.2319, -0.0686, -0.6812, 1.456, 0.2434, -0.1131, 0.1799, 0.7831 },
		{ 0.8144, -0.1861, -0.1111, -0.7763, 1.5894, 0.1929, -0.1865, 0.2542, 0.7607 }
	},
	{
		"Olympus E-300",
		{ 1.0264, -0.4404, 0.0983, -0.468, 1.27, 0.2197, -0.145, 0.3152, 0.7115 },
		{ 0.7828, -0.1761, -0.0348, -0.5788, 1.4071, 0.183, -0.2853, 0.4518, 0.6557 }
	},
	{
		"Olympus E-330",
		{ 0.9692, -0.3364, -0.0423, -0.678, 1.4465, 0.2512, -0.1321, 0.2118, 0.8545 },
		{ 0.8962, -0.2473, -0.1084, -0.798, 1.599, 0.2067, -0.2319, 0.3035, 0.8249 }
	},
	{
		"Olympus E-400",
		{ 0.7384, -0.2887, 0.0762, -0.6219, 1.3713, 0.2768, -0.1789, 0.2616, 0.8961 },
		{ 0.6169, -0.1482, -0.0021, -0.7107, 1.476, 0.2536, -0.2904, 0.3581, 0.8568 }
	},
	{
		"Olympus E-410",
		{ 1.009, -0.3864, -0.0358, -0.6375, 1.409, 0.2493, -0.1032, 0.1728, 0.7556 },
		{ 0.8856, -0.2582, -0.1026, -0.7761, 1.5767, 0.2081, -0.2009, 0.2576, 0.7469 }
	},
	{
		"Olympus E-420",
		{ 0.9858, -0.3499, -0.0522, -0.6448, 1.4182, 0.2467, -0.1001, 0.1624, 0.7418 },
		{ 0.8745, -0.2425, -0.1095, -0.7594, 1.5613, 0.2073, -0.178, 0.2309, 0.7416 }
	},
	{
		"Olympus E-450",
		{ 0.9858, -0.3499, -0.0522, -0.6448, 1.4182, 0.2467, -0.1001, 0.1624, 0.7418 },
		{ 0.8745, -0.2425, -0.1095, -0.7594, 1.5613, 0.2073, -0.178, 0.2309, 0.7416 }
	},
	{
		"Olympus E-500",
		{ 1.0858, -0.4915, 0.1151, -0.4315, 1.2355, 0.2188, -0.1239, 0.2963, 0.7051 },
		{ 0.8136, -0.1968, -0.0299, -0.5481, 1.3742, 0.1871, -0.2556, 0.4205, 0.6631 }
	},
	{
		"Olympus E-510",
		{ 0.9871, -0.3613, -0.0344, -0.6469, 1.413, 0.2555, -0.1, 0.1613, 0.781 },
		{ 0.8785, -0.2528, -0.1033, -0.7639, 1.5624, 0.2112, -0.1782, 0.23, 0.7817 }
	},
	{
		"Olympus E-520",
		{ 0.9534, -0.349, -0.0417, -0.6423, 1.4193, 0.2424, -0.0964, 0.1588, 0.7287 },
		{ 0.8343, -0.2322, -0.102, -0.7596, 1.5635, 0.2048, -0.1748, 0.2269, 0.7287 }
	},
	{
		"Olympus E-620",
		{ 0.8857, -0.28, -0.0553, -0.6587, 1.4222, 0.2581, -0.1089, 0.1743, 0.817 },
		{ 0.8453, -0.2198, -0.1092, -0.7609, 1.5681, 0.2008, -0.1725, 0.2337, 0.7824 }
	},
	{
		"Olympus E-M1",
		{ 1.1528, -0.5742, 0.0118, -0.2453, 1.0205, 0.2619, -0.0751, 0.189, 0.6539 },
		{ 0.7687, -0.1984, -0.0606, -0.4327, 1.1928, 0.2721, -0.1381, 0.2339, 0.6452 }
	},
	{
		"Olympus E-M1 Mark II",
		{ 1.0881, -0.4662, -0.0158, -0.3528, 1.2064, 0.1622, -0.0322, 0.0955, 0.6189 },
		{ 0.9383, -0.317, -0.0763, -0.2457, 1.0702, 0.202, -0.0384, 0.1236, 0.5552 }
	},
	{
		"Olympus E-M1 Mark III",
		{ 1.3782, -0.7726, 0.0645, -0.3366, 1.2336, 0.1103, -0.0082, 0.0624, 0.5955 },
		{ 1.1896, -0.511, -0.1076, -0.3181, 1.1378, 0.2048, -0.0519, 0.1224, 0.5166 }
	},
	{
		"Olympus E-M1X",
		{ 1.3782, -0.7726, 0.0645, -0.3366, 1.2336, 0.1103, -0.0082, 0.0624, 0.5955 },
		{ 1.1896, -0.511, -0.1076, -0.3181, 1.1378, 0.2048, -0.0519, 0.1224, 0.5166 }
	},
	{
		"Olympus E-M5",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-M5 Mark II",
		{ 1.0666, -0.4647, 0.0038, -0.3405, 1.1699, 0.192, -0.0415, 0.1123, 0.6411 },
		{ 0.9422, -0.3258, -0.0711, -0.2655, 1.0898, 0.2015, -0.0512, 0.1354, 0.5512 }
	},
	{
		"Olympus E-M5 Mark III",
		{ 1.3782, -0.7726, 0.0645, -0.3366, 1.2336, 0.1103, -0.0082, 0.0624, 0.5955 },
		{ 1.1896, -0.511, -0.1076, -0.3181, 1.1378, 0.2048, -0.0519, 0.1224, 0.5166 }
	},
	{
		"Olympus E-M10",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-M10 Mark II",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-M10 Mark III",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-M10 Mark IV",
		{ 1.086, -0.4649, -0.0085, -0.3404, 1.1881, 0.1698, -0.0368, 0.1072, 0.6281 },
		{ 0.9476, -0.3182, -0.0765, -0.2613, 1.0958, 0.1893, -0.0449, 0.1315, 0.5268 }
	},
	{
		"Olympus E-P1",
		{ 0.8873, -0.2728, -0.0574, -0.6505, 1.4211, 0.2498, -0.1065, 0.1726, 0.8029 },
		{ 0.8343, -0.205, -0.1021, -0.7715, 1.5705, 0.2103, -0.1831, 0.238, 0.8235 }
	},
	{
		"Olympus E-P2",
		{ 0.8873, -0.2728, -0.0574, -0.6505, 1.4211, 0.2498, -0.1065, 0.1726, 0.8029 },
		{ 0.8343, -0.205, -0.1021, -0.7715, 1.5705, 0.2103, -0.1831, 0.238, 0.8235 }
	},
	{
		"Olympus E-P3",
		{ 0.7726, -0.2728, 0.0476, -0.2861, 0.9864, 0.3509, -0.0782, 0.195, 0.6453 },
		{ 0.7575, -0.2159, -0.0571, -0.3722, 1.1341, 0.2725, -0.1434, 0.2819, 0.6271 }
	},
	{
		"Olympus E-P5",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-P7",
		{ 1.086, -0.4649, -0.0085, -0.3404, 1.1881, 0.1698, -0.0368, 0.1072, 0.6281 },
		{ 0.9476, -0.3182, -0.0765, -0.2613, 1.0958, 0.1893, -0.0449, 0.1315, 0.5268 }
	},
	{
		"Olympus E-PL1",
		{ 1.2643, -0.6149, -0.0291, -0.3331, 1.0834, 0.2883, -0.0234, 0.1074, 0.787 },
		{ 1.1408, -0.4289, -0.1215, -0.4286, 1.2385, 0.2118, -0.0387, 0.1467, 0.7787 }
	},
	{
		"Olympus E-PL1s",
		{ 1.18, -0.4848, -0.0687, -0.3911, 1.1697, 0.2513, -0.0329, 0.1185, 0.7959 },
		{ 1.1409, -0.3872, -0.1393, -0.4572, 1.2757, 0.2003, -0.0709, 0.181, 0.7415 }
	},
	{
		"Olympus E-PL2",
		{ 1.5432, -0.659, -0.1015, -0.3512, 1.1506, 0.2224, -0.028, 0.1124, 0.7494 },
		{ 1.503, -0.5552, -0.1806, -0.3987, 1.2387, 0.1767, -0.0592, 0.167, 0.7023 }
	},
	{
		"Olympus E-PL3",
		{ 0.7726, -0.2728, 0.0476, -0.2861, 0.9864, 0.3509, -0.0782, 0.195, 0.6453 },
		{ 0.7575, -0.2159, -0.0571, -0.3722, 1.1341, 0.2725, -0.1434, 0.2819, 0.6271 }
	},
	{
		"Olympus E-PL5",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-PL6",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-PL7",
		{ 1.0496, -0.4598, 0.0061, -0.321, 1.1502, 0.1931, -0.036, 0.1006, 0.6394 },
		{ 0.9197, -0.319, -0.0659, -0.2606, 1.083, 0.2039, -0.0458, 0.125, 0.5458 }
	},
	{
		"Olympus E-PL8",
		{ 1.0496, -0.4598, 0.0061, -0.321, 1.1502, 0.1931, -0.036, 0.1006, 0.6394 },
		{ 0.9197, -0.319, -0.0659, -0.2606, 1.083, 0.2039, -0.0458, 0.125, 0.5458 }
	},
	{
		"Olympus E-PL9",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus E-PL10",
		{ 1.0496, -0.4598, 0.0061, -0.321, 1.1502, 0.1931, -0.036, 0.1006, 0.6394 },
		{ 0.9197, -0.319, -0.0659, -0.2606, 1.083, 0.2039, -0.0458, 0.125, 0.5458 }
	},
	{
		"Olympus E-PM1",
		{ 0.7726, -0.2728, 0.0476, -0.2861, 0.9864, 0.3509, -0.0782, 0.195, 0.6453 },
		{ 0.7575, -0.2159, -0.0571, -0.3722, 1.1341, 0.2725, -0.1434, 0.2819, 0.6271 }
	},
	{
		"Olympus E-PM2",
		{ 0.9033, -0.3597, 0.026, -0.2351, 0.97, 0.3111, -0.0181, 0.0807, 0.5838 },
		{ 0.838, -0.263, -0.0639, -0.2887, 1.0725, 0.2496, -0.0627, 0.1427, 0.5438 }
	},
	{
		"Olympus PEN-F",
		{ 1.086, -0.4649, -0.0085, -0.3404, 1.1881, 0.1698, -0.0368, 0.1072, 0.6281 },
		{ 0.9476, -0.3182, -0.0765, -0.2613, 1.0958, 0.1893, -0.0449, 0.1315, 0.5268 }
	},
	{
		"Olympus SH-2",
		{ 1.0759, -0.4534, -0.0363, -0.2229, 1.0227, 0.2329, -0.0039, 0.1035, 0.6008 },
		{ 1.0156, -0.3425, -0.1077, -0.2611, 1.1177, 0.1624, -0.0385, 0.1592, 0.508 }
	},
	{
		"Olympus SH-3",
		{ 1.0759, -0.4534, -0.0363, -0.2229, 1.0227, 0.2329, -0.0039, 0.1035, 0.6008 },
		{ 1.0156, -0.3425, -0.1077, -0.2611, 1.1177, 0.1624, -0.0385, 0.1592, 0.508 }
	},
	{
		"Olympus SP-310",
		{ 1.3869, -0.6817, 0.021, -0.5571, 1.2807, 0.3109, -0.0651, 0.0973, 0.7345 },
		{ 1.1766, -0.4445, -0.1067, -0.6902, 1.4421, 0.2707, -0.1029, 0.1217, 0.7572 }
	},
	{
		"Olympus SP-320",
		{ 1.3869, -0.6817, 0.021, -0.5571, 1.2807, 0.3109, -0.0651, 0.0973, 0.7345 },
		{ 1.1766, -0.4445, -0.1067, -0.6902, 1.4421, 0.2707, -0.1029, 0.1217, 0.7572 }
	},
	{
		"Olympus SP-350",
		{ 1.4712, -0.7731, 0.0411, -0.542, 1.2836, 0.2897, -0.0564, 0.0859, 0.7188 },
		{ 1.2078, -0.4836, -0.1069, -0.6671, 1.4305, 0.2578, -0.0786, 0.0939, 0.7418 }
	},
	{
		"Olympus SP-500UZ",
		{ 1.1595, -0.5749, 0.0575, -0.3554, 1.0347, 0.3732, -0.0575, 0.1415, 0.654 },
		{ 0.9494, -0.3415, -0.0665, -0.521, 1.2334, 0.326, -0.1549, 0.2262, 0.6482 }
	},
	{
		"Olympus SP-510UZ",
		{ 1.2096, -0.5483, 0.0128, -0.4476, 1.1367, 0.3574, -0.0434, 0.1115, 0.684 },
		{ 1.0594, -0.3607, -0.101, -0.5881, 1.3127, 0.3083, -0.12, 0.1804, 0.672 }
	},
	{
		"Olympus SP-550UZ",
		{ 1.4117, -0.6746, 0.0307, -0.386, 1.0859, 0.347, -0.0207, 0.1013, 0.654 },
		{ 1.1596, -0.4007, -0.1048, -0.5432, 1.2798, 0.2957, -0.1029, 0.175, 0.6516 }
	},
	{
		"Olympus SP-560UZ",
		{ 1.3221, -0.6222, 0.0391, -0.4056, 1.1067, 0.3446, -0.0326, 0.1185, 0.6278 },
		{ 1.0915, -0.3678, -0.0982, -0.5587, 1.2986, 0.2911, -0.1167, 0.1968, 0.6222 }
	},
	{
		"Olympus SP-565UZ",
		{ 1.4888, -0.7619, 0.0398, -0.329, 1.0479, 0.3264, -0.0085, 0.0908, 0.5651 },
		{ 1.1856, -0.4469, -0.1159, -0.4814, 1.2368, 0.2756, -0.0993, 0.1779, 0.5589 }
	},
	{
		"Olympus SP-570UZ",
		{ 1.3836, -0.6519, 0.0167, -0.3332, 1.0426, 0.3378, -0.0195, 0.1092, 0.6062 },
		{ 1.1522, -0.4044, -0.1145, -0.4737, 1.2172, 0.2903, -0.0987, 0.1829, 0.6039 }
	},
	{
		"Olympus STYLUS 1",
		{ 0.8088, -0.2367, 0.0056, -0.2972, 1.0966, 0.2302, -0.0617, 0.1704, 0.5228 },
		{ 0.836, -0.242, -0.088, -0.3928, 1.2353, 0.1739, -0.1381, 0.2416, 0.5173 }
	},
	{
		"Olympus STYLUS 1s",
		{ 0.8088, -0.2367, 0.0056, -0.2972, 1.0966, 0.2302, -0.0617, 0.1704, 0.5228 },
		{ 0.836, -0.242, -0.088, -0.3928, 1.2353, 0.1739, -0.1381, 0.2416, 0.5173 }
	},
	{
		"Olympus TG-4",
		{ 1.2823, -0.6212, 0.0038, -0.179, 0.9648, 0.2519, 0.0129, 0.0749, 0.6077 },
		{ 1.1426, -0.4159, -0.1126, -0.2066, 1.0678, 0.1593, -0.012, 0.1327, 0.4998 }
	},
	{
		"Olympus TG-5",
		{ 1.1639, -0.4924, -0.0113, -0.2585, 1.0857, 0.1983, -0.0157, 0.1043, 0.6335 },
		{ 1.0899, -0.3833, -0.1082, -0.2112, 1.0736, 0.1575, -0.0267, 0.1452, 0.5269 }
	},
	{
		"Olympus TG-6",
		{ 1.1639, -0.4924, -0.0113, -0.2585, 1.0857, 0.1983, -0.0157, 0.1043, 0.6335 },
		{ 1.0899, -0.3833, -0.1082, -0.2112, 1.0736, 0.1575, -0.0267, 0.1452, 0.5269 }
	},
	{
		"Olympus XZ-1",
		{ 1.1283, -0.5046, -0.0307, -0.0843, 0.8485, 0.2822, 0.0272, 0.0824, 0.5672 },
		{ 1.0901, -0.4095, -0.1074, -0.1141, 0.9208, 0.2293, -0.0062, 0.1417, 0.5158 }
	},
	{
		"Olympus XZ-2",
		{ 1.0013, -0.4366, 0.0358, -0.2138, 0.953, 0.3068, -0.0064, 0.0872, 0.5399 },
		{ 0.9777, -0.3483, -0.0925, -0.2886, 1.1297, 0.18, -0.0602, 0.1663, 0.5134 }
	},
	{
		"Olympus XZ-10",
		{ 1.0013, -0.4366, 0.0358, -0.2138, 0.953, 0.3068, -0.0064, 0.0872, 0.5399 },
		{ 0.9777, -0.3483, -0.0925, -0.2886, 1.1297, 0.18, -0.0602, 0.1663, 0.5134 }
	},
	{
		"OM Digital Solutions OM-1",
		{ 1.1345, -0.6856, 0.0888, -0.2931, 1.0978, 0.224, 0.0075, 0.0408, 0.7003 },
		{ 0.9488, -0.3984, -0.0714, -0.2887, 1.0945, 0.2229, -0.0137, 0.096, 0.5786 }
	},
	{
		"OM Digital Solutions OM-5",
		{ 1.3782, -0.7726, 0.0645, -0.3366, 1.2336, 0.1103, -0.0082, 0.0624, 0.5955 },
		{ 1.1896, -0.511, -0.1076, -0.3181, 1.1378, 0.2048, -0.0519, 0.1224, 0.5166 }
	},
	{
		"OnePlus 7T Front Camera",
		{ 1.4655, -0.9131, 0.0894, -0.2067, 1.0165, 0.2216, 0.0309, 0.0497, 0.5982 },
		{ 1.3872, -0.7035, -0.114, -0.2528, 1.0886, 0.1881, 0.0158, 0.0954, 0.5569 }
	},
	{
		"OnePlus 7T Rear Main Camera",
		{ 1.4575, -0.7889, 0.0219, -0.185, 1.0163, 0.1964, 0.0491, 0.0591, 0.5356 },
		{ 1.4211, -0.646, -0.1514, -0.2239, 1.109, 0.1296, 0.0417, 0.093, 0.4839 }
	},
	{
		"OnePlus 8 Front Camera",
		{ 0.9656, -0.429, 0.0366, -0.328, 1.1351, 0.2196, -0.0247, 0.1331, 0.5579 },
		{ 1.0736, -0.4389, -0.1215, -0.3984, 1.2479, 0.1651, -0.0558, 0.1715, 0.5154 }
	},
	{
		"OnePlus 8 Pro Front Camera",
		{ 1.2019, -0.6742, 0.0387, -0.3212, 1.1644, 0.1761, -0.0019, 0.0844, 0.6137 },
		{ 0.9986, -0.379, -0.1135, -0.3868, 1.2404, 0.1607, -0.061, 0.177, 0.4982 }
	},
	{
		"OnePlus 8 Pro Rear Main Camera",
		{ 1.5533, -0.9924, 0.149, -0.0757, 0.873, 0.2423, 0.0798, 0.0307, 0.6309 },
		{ 1.2295, -0.5557, -0.1167, -0.2365, 1.0951, 0.1612, -0.0068, 0.1574, 0.5196 }
	},
	{
		"OnePlus 8 Rear Main Camera",
		{ 1.4293, -0.7907, 0.0542, -0.2166, 1.0319, 0.2145, 0.0326, 0.0866, 0.5288 },
		{ 1.3149, -0.5557, -0.1226, -0.3164, 1.1514, 0.1863, -0.018, 0.1478, 0.4698 }
	},
	{
		"Panasonic DC-FZ80",
		{ 1.3073, -0.6466, 0.0777, -0.1375, 0.9113, 0.2682, 0.0211, 0.0726, 0.5158 },
		{ 1.1532, -0.4324, -0.1066, -0.2375, 1.0847, 0.1749, -0.0564, 0.1699, 0.4351 }
	},
	{
		"Panasonic DC-FZ1000M2",
		{ 1.0745, -0.6036, 0.0459, -0.2974, 1.1274, 0.1932, -0.0078, 0.0806, 0.5819 },
		{ 0.9803, -0.4185, -0.0992, -0.4066, 1.2578, 0.1628, -0.0838, 0.1824, 0.5288 }
	},
	{
		"Panasonic DC-G9",
		{ 0.884, -0.403, 0.0594, -0.241, 0.9742, 0.3129, -0.008, 0.0672, 0.6014 },
		{ 0.7685, -0.2375, -0.0634, -0.3687, 1.17, 0.2249, -0.0748, 0.1546, 0.5111 }
	},
	{
		"Panasonic DC-G99",
		{ 1.1794, -0.6983, 0.1102, -0.2819, 1.0936, 0.2161, -0.0028, 0.0638, 0.5793 },
		{ 0.9657, -0.3963, -0.0748, -0.3361, 1.1378, 0.2258, -0.0568, 0.1415, 0.5158 }
	},
	{
		"Panasonic DC-G100",
		{ 1.0298, -0.5719, 0.0794, -0.2932, 1.0855, 0.2391, -0.0095, 0.0718, 0.6037 },
		{ 0.837, -0.2869, -0.071, -0.3389, 1.1372, 0.2298, -0.064, 0.1599, 0.4887 }
	},
	{
		"Panasonic DC-GF9",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DC-GF10",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DC-GH5",
		{ 0.8471, -0.3191, -0.0133, -0.4102, 1.2327, 0.1974, -0.0411, 0.1065, 0.6206 },
		{ 0.7641, -0.2336, -0.0605, -0.3218, 1.1299, 0.2187, -0.0485, 0.1338, 0.5121 }
	},
	{
		"Panasonic DC-GH5M2",
		{ 0.5705, -0.1725, -0.0368, -0.4945, 1.3285, 0.1798, -0.0413, 0.0984, 0.8129 },
		{ 0.93, -0.3659, -0.0755, -0.2981, 1.0988, 0.2287, -0.019, 0.1077, 0.5016 }
	},
	{
		"Panasonic DC-GH5S",
		{ 0.7718, -0.3541, 0.0141, -0.2768, 1.0432, 0.2711, -0.0242, 0.0926, 0.6051 },
		{ 0.6929, -0.2355, -0.0708, -0.4192, 1.2534, 0.1828, -0.1097, 0.1989, 0.5195 }
	},
	{
		"Panasonic DC-GH6",
		{ 0.9619, -0.6021, 0.0569, -0.2909, 1.0935, 0.2266, -0.0149, 0.0883, 0.6246 },
		{ 0.7949, -0.3491, -0.071, -0.3435, 1.1681, 0.1977, -0.0503, 0.1622, 0.5065 }
	},
	{
		"Panasonic DC-GX9",
		{ 0.7419, -0.2235, -0.0375, -0.3414, 1.17, 0.193, -0.04, 0.1107, 0.5954 },
		{ 0.7564, -0.2263, -0.0606, -0.3148, 1.1239, 0.2177, -0.054, 0.1435, 0.4853 }
	},
	{
		"Panasonic DC-LX100M2",
		{ 0.9994, -0.49, 0.0018, -0.4363, 1.3152, 0.1279, -0.0328, 0.0965, 0.5835 },
		{ 0.8585, -0.3127, -0.0833, -0.4005, 1.225, 0.1953, -0.065, 0.1494, 0.4862 }
	},
	{
		"Panasonic DC-LX100M2",
		{ 1.1333, -0.5752, 0.0427, -0.4369, 1.3158, 0.1279, -0.0581, 0.1633, 0.9211 },
		{ 1.1577, -0.423, -0.1106, -0.3967, 1.2211, 0.1957, -0.0758, 0.1762, 0.561 }
	},
	{
		"Panasonic DC-S1",
		{ 1.1598, -0.6406, 0.0627, -0.4876, 1.3241, 0.177, -0.0306, 0.0922, 0.6741 },
		{ 0.9744, -0.3905, -0.0779, -0.4899, 1.2807, 0.2324, -0.0798, 0.163, 0.5827 }
	},
	{
		"Panasonic DC-S1H",
		{ 1.1335, -0.6469, 0.0804, -0.4415, 1.2413, 0.2235, -0.0223, 0.0804, 0.6653 },
		{ 0.9397, -0.3719, -0.0805, -0.5425, 1.3326, 0.2309, -0.0972, 0.1715, 0.6034 }
	},
	{
		"Panasonic DC-S1R",
		{ 1.4113, -0.8165, 0.0413, -0.5716, 1.5256, 0.031, -0.0048, 0.0467, 0.7624 },
		{ 1.1822, -0.5321, -0.1249, -0.5958, 1.5114, 0.0766, -0.0614, 0.1264, 0.7043 }
	},
	{
		"Panasonic DC-S5",
		{ 1.1598, -0.6406, 0.0627, -0.4876, 1.3241, 0.177, -0.0306, 0.0922, 0.6741 },
		{ 0.9744, -0.3905, -0.0779, -0.4899, 1.2807, 0.2324, -0.0798, 0.163, 0.5827 }
	},
	{
		"Panasonic DC-ZS70",
		{ 0.9708, -0.4136, -0.0164, -0.3559, 1.1435, 0.2421, -0.0135, 0.1147, 0.5867 },
		{ 0.9052, -0.3117, -0.0883, -0.3045, 1.1346, 0.1927, -0.0205, 0.152, 0.473 }
	},
	{
		"Panasonic DC-ZS80",
		{ 1.1584, -0.5864, 0.0034, -0.2454, 1.0558, 0.2191, 0.0354, 0.0729, 0.5581 },
		{ 1.2194, -0.534, -0.1329, -0.3035, 1.1394, 0.1858, -0.005, 0.1418, 0.5219 }
	},
	{
		"Panasonic DC-ZS200",
		{ 0.8468, -0.3758, -0.0141, -0.3463, 1.1363, 0.2395, -0.0363, 0.1118, 0.6076 },
		{ 0.779, -0.2736, -0.0755, -0.3452, 1.187, 0.1769, -0.0628, 0.1647, 0.4898 }
	},
	{
		"Panasonic DMC-CM1",
		{ 0.9347, -0.4045, -0.0074, -0.3563, 1.1512, 0.2331, -0.0395, 0.1153, 0.5667 },
		{ 0.877, -0.3194, -0.082, -0.2871, 1.1281, 0.1803, -0.0513, 0.1552, 0.4434 }
	},
	{
		"Panasonic DMC-CM10",
		{ 0.9347, -0.4045, -0.0074, -0.3563, 1.1512, 0.2331, -0.0395, 0.1153, 0.5667 },
		{ 0.877, -0.3194, -0.082, -0.2871, 1.1281, 0.1803, -0.0513, 0.1552, 0.4434 }
	},
	{
		"Panasonic DMC-FX150",
		{ 1.0669, -0.4715, 0.0083, -0.4339, 1.1185, 0.3634, -0.0621, 0.1527, 0.5906 },
		{ 0.9082, -0.2907, -0.0925, -0.6119, 1.3377, 0.3058, -0.1797, 0.2641, 0.5609 }
	},
	{
		"Panasonic DMC-FZ8",
		{ 1.0596, -0.4575, 0.0184, -0.4765, 1.1633, 0.359, -0.0495, 0.122, 0.6576 },
		{ 0.8986, -0.2756, -0.0801, -0.6341, 1.3576, 0.3077, -0.1476, 0.2144, 0.6379 }
	},
	{
		"Panasonic DMC-FZ18",
		{ 1.1813, -0.5165, 0.0259, -0.4292, 1.1413, 0.3304, -0.0317, 0.1261, 0.5773 },
		{ 0.9932, -0.3059, -0.0936, -0.5809, 1.333, 0.2752, -0.1267, 0.2155, 0.5575 }
	},
	{
		"Panasonic DMC-FZ28",
		{ 1.2346, -0.5884, 0.0233, -0.3747, 1.0806, 0.3402, -0.0239, 0.1145, 0.576 },
		{ 1.0109, -0.3488, -0.0993, -0.5412, 1.2812, 0.2916, -0.1305, 0.214, 0.5543 }
	},
	{
		"Panasonic DMC-FZ30",
		{ 1.3336, -0.6687, 0.0365, -0.579, 1.2816, 0.3354, -0.0593, 0.1134, 0.8093 },
		{ 1.0977, -0.403, -0.1142, -0.7918, 1.549, 0.26, -0.1669, 0.2072, 0.8246 }
	},
	{
		"Panasonic DMC-FZ35",
		{ 1.2081, -0.5143, 0.0429, -0.3176, 1.0594, 0.2993, -0.003, 0.1266, 0.496 },
		{ 0.9938, -0.278, -0.089, -0.4604, 1.2393, 0.248, -0.1117, 0.2304, 0.462 }
	},
	{
		"Panasonic DMC-FZ40",
		{ 1.5103, -0.7784, -0.0173, -0.0776, 0.8139, 0.3163, 0.0879, 0.025, 0.4804 },
		{ 1.3639, -0.5535, -0.1371, -0.1698, 0.9633, 0.243, 0.0316, 0.1152, 0.4108 }
	},
	{
		"Panasonic DMC-FZ50",
		{ 0.9649, -0.4671, 0.0453, -0.446, 1.1161, 0.3805, -0.0752, 0.1529, 0.6811 },
		{ 0.7906, -0.2709, -0.0594, -0.6231, 1.3352, 0.322, -0.1923, 0.2631, 0.6538 }
	},
	{
		"Panasonic DMC-FZ70",
		{ 1.3073, -0.6466, 0.0777, -0.1375, 0.9113, 0.2682, 0.0211, 0.0726, 0.5158 },
		{ 1.1532, -0.4324, -0.1066, -0.2375, 1.0847, 0.1749, -0.0564, 0.1699, 0.4351 }
	},
	{
		"Panasonic DMC-FZ100",
		{ 1.8481, -0.9335, -0.0326, -0.1155, 0.8936, 0.2639, 0.1226, 0.0924, 0.624 },
		{ 1.6197, -0.6146, -0.1761, -0.2393, 1.0765, 0.1869, 0.0366, 0.2238, 0.5248 }
	},
	{
		"Panasonic DMC-FZ150",
		{ 1.346, -0.6952, 0.0669, -0.1081, 0.8584, 0.2979, 0.046, 0.0543, 0.4924 },
		{ 1.1904, -0.4541, -0.1189, -0.2355, 1.0899, 0.1662, -0.0296, 0.1586, 0.4289 }
	},
	{
		"Panasonic DMC-FZ200",
		{ 0.8452, -0.35, 0.0533, -0.2458, 0.9488, 0.3493, -0.016, 0.0993, 0.549 },
		{ 0.8112, -0.2563, -0.074, -0.373, 1.1784, 0.2197, -0.0941, 0.2075, 0.4933 }
	},
	{
		"Panasonic DMC-FZ300",
		{ 0.9263, -0.3981, 0.0028, -0.3588, 1.1615, 0.2237, -0.0364, 0.1328, 0.5749 },
		{ 0.8378, -0.2798, -0.0769, -0.3068, 1.141, 0.1877, -0.0538, 0.1792, 0.4623 }
	},
	{
		"Panasonic DMC-FZ1000",
		{ 0.8393, -0.3595, -0.0084, -0.396, 1.1894, 0.2333, -0.0445, 0.1208, 0.6062 },
		{ 0.783, -0.2696, -0.0763, -0.3325, 1.1667, 0.1866, -0.0641, 0.1712, 0.4824 }
	},
	{
		"Panasonic DMC-FZ2500",
		{ 0.772, -0.3126, -0.0163, -0.3867, 1.1799, 0.2339, -0.0433, 0.1183, 0.5996 },
		{ 0.7386, -0.2443, -0.0743, -0.3437, 1.1864, 0.1757, -0.0608, 0.166, 0.4766 }
	},
	{
		"Panasonic DMC-G1",
		{ 0.8929, -0.2933, -0.0601, -0.6823, 1.4629, 0.2363, -0.1271, 0.2024, 0.7792 },
		{ 0.8199, -0.2065, -0.1056, -0.8124, 1.6156, 0.2033, -0.2458, 0.3022, 0.722 }
	},
	{
		"Panasonic DMC-G2",
		{ 1.0433, -0.455, -0.0301, -0.3842, 1.1107, 0.3148, -0.0349, 0.1097, 0.7668 },
		{ 1.0113, -0.34, -0.1114, -0.4765, 1.2683, 0.2317, -0.0377, 0.1437, 0.671 }
	},
	{
		"Panasonic DMC-G3",
		{ 0.6677, -0.2053, -0.0634, -0.3371, 1.0566, 0.3253, -0.0725, 0.1551, 0.6614 },
		{ 0.6763, -0.1919, -0.0863, -0.3868, 1.1515, 0.2684, -0.1216, 0.2387, 0.5879 }
	},
	{
		"Panasonic DMC-G5",
		{ 0.8087, -0.311, -0.0172, -0.3294, 1.0463, 0.3289, -0.0401, 0.1311, 0.629 },
		{ 0.7798, -0.2562, -0.074, -0.3879, 1.1584, 0.2613, -0.1055, 0.2248, 0.5434 }
	},
	{
		"Panasonic DMC-G6",
		{ 0.89, -0.3755, 0.027, -0.3407, 1.0753, 0.3068, -0.0599, 0.1555, 0.6269 },
		{ 0.8294, -0.2891, -0.0651, -0.3869, 1.159, 0.2595, -0.1183, 0.2267, 0.5352 }
	},
	{
		"Panasonic DMC-G7",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DMC-G8",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DMC-G10",
		{ 1.0433, -0.455, -0.0301, -0.3842, 1.1107, 0.3148, -0.0349, 0.1097, 0.7668 },
		{ 1.0113, -0.34, -0.1114, -0.4765, 1.2683, 0.2317, -0.0377, 0.1437, 0.671 }
	},
	{
		"Panasonic DMC-GF1",
		{ 0.8329, -0.2548, -0.0472, -0.6882, 1.4563, 0.2514, -0.1226, 0.1911, 0.7837 },
		{ 0.7888, -0.1902, -0.1011, -0.8106, 1.6085, 0.2099, -0.2353, 0.2866, 0.733 }
	},
	{
		"Panasonic DMC-GF2",
		{ 0.8329, -0.2548, -0.0472, -0.6882, 1.4563, 0.2514, -0.1226, 0.1911, 0.7837 },
		{ 0.7888, -0.1902, -0.1011, -0.8106, 1.6085, 0.2099, -0.2353, 0.2866, 0.733 }
	},
	{
		"Panasonic DMC-GF3",
		{ 0.8881, -0.2735, -0.0864, -0.4505, 1.2138, 0.2675, -0.0602, 0.1511, 0.7893 },
		{ 0.9051, -0.2468, -0.1204, -0.5212, 1.3276, 0.2121, -0.1197, 0.251, 0.689 }
	},
	{
		"Panasonic DMC-GF5",
		{ 0.8404, -0.3597, 0.0312, -0.3368, 1.0478, 0.3357, -0.0498, 0.1353, 0.6882 },
		{ 0.8228, -0.2945, -0.066, -0.3938, 1.1792, 0.243, -0.1094, 0.2278, 0.5793 }
	},
	{
		"Panasonic DMC-GF6",
		{ 0.8514, -0.3399, -0.0455, -0.3, 1.0247, 0.3207, -0.0665, 0.157, 0.6769 },
		{ 0.813, -0.2801, -0.0946, -0.352, 1.1289, 0.2552, -0.1314, 0.2511, 0.5791 }
	},
	{
		"Panasonic DMC-GF7",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DMC-GF8",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DMC-GH1",
		{ 0.6928, -0.2146, -0.0114, -0.5228, 1.2283, 0.3343, -0.123, 0.2111, 0.6223 },
		{ 0.6299, -0.1466, -0.0532, -0.6535, 1.3852, 0.2969, -0.2331, 0.3112, 0.5984 }
	},
	{
		"Panasonic DMC-GH2",
		{ 0.797, -0.2864, -0.0409, -0.3281, 1.062, 0.3083, -0.05, 0.1504, 0.605 },
		{ 0.778, -0.241, -0.0806, -0.3913, 1.1724, 0.2484, -0.1018, 0.239, 0.5298 }
	},
	{
		"Panasonic DMC-GH3",
		{ 0.6721, -0.2283, 0.0393, -0.2946, 0.9993, 0.3452, -0.0312, 0.0974, 0.5864 },
		{ 0.6559, -0.1752, -0.0491, -0.3672, 1.1407, 0.2586, -0.0962, 0.1875, 0.513 }
	},
	{
		"Panasonic DMC-GH4",
		{ 0.7726, -0.2915, 0.0118, -0.4213, 1.2198, 0.2259, -0.0476, 0.1114, 0.6346 },
		{ 0.7122, -0.2108, -0.0512, -0.3155, 1.1201, 0.2231, -0.0541, 0.1423, 0.5045 }
	},
	{
		"Panasonic DMC-GM1",
		{ 0.9784, -0.4995, 0.003, -0.3625, 1.1454, 0.2475, -0.0961, 0.2097, 0.6377 },
		{ 0.677, -0.1895, -0.0744, -0.5232, 1.3145, 0.2303, -0.1664, 0.2691, 0.5703 }
	},
	{
		"Panasonic DMC-GM5",
		{ 0.9475, -0.482, 0.0198, -0.459, 1.2217, 0.2677, -0.0627, 0.1475, 0.7536 },
		{ 0.8238, -0.3244, -0.0679, -0.3921, 1.1814, 0.2384, -0.0836, 0.2022, 0.5852 }
	},
	{
		"Panasonic DMC-GX1",
		{ 0.6677, -0.2053, -0.0634, -0.3371, 1.0566, 0.3253, -0.0725, 0.1551, 0.6614 },
		{ 0.6763, -0.1919, -0.0863, -0.3868, 1.1515, 0.2684, -0.1216, 0.2387, 0.5879 }
	},
	{
		"Panasonic DMC-GX7",
		{ 0.8239, -0.3692, 0.0251, -0.3913, 1.1077, 0.3267, -0.0631, 0.1486, 0.7468 },
		{ 0.761, -0.278, -0.0576, -0.4614, 1.2195, 0.2733, -0.1375, 0.2393, 0.649 }
	},
	{
		"Panasonic DMC-GX8",
		{ 0.7419, -0.2235, -0.0375, -0.3414, 1.17, 0.193, -0.04, 0.1107, 0.5954 },
		{ 0.7564, -0.2263, -0.0606, -0.3148, 1.1239, 0.2177, -0.054, 0.1435, 0.4853 }
	},
	{
		"Panasonic DMC-GX85",
		{ 0.8795, -0.4348, 0.0193, -0.4128, 1.1726, 0.2733, -0.0567, 0.1447, 0.7409 },
		{ 0.7771, -0.302, -0.0629, -0.4029, 1.195, 0.2345, -0.0821, 0.1977, 0.6119 }
	},
	{
		"Panasonic DMC-L1",
		{ 0.8248, -0.2304, -0.0642, -0.7029, 1.4754, 0.2453, -0.1491, 0.2353, 0.815 },
		{ 0.8054, -0.1886, -0.1025, -0.8348, 1.6367, 0.204, -0.2805, 0.3542, 0.763 }
	},
	{
		"Panasonic DMC-L10",
		{ 0.848, -0.2392, -0.0731, -0.6737, 1.4436, 0.2497, -0.1211, 0.1885, 0.7462 },
		{ 0.8026, -0.1942, -0.105, -0.7919, 1.5904, 0.21, -0.2456, 0.3004, 0.704 }
	},
	{
		"Panasonic DMC-LC1",
		{ 1.3619, -0.6641, 0.02, -0.6485, 1.3898, 0.2856, -0.1523, 0.2069, 0.8403 },
		{ 1.134, -0.4069, -0.1276, -0.7555, 1.5265, 0.2448, -0.296, 0.3426, 0.7686 }
	},
	{
		"Panasonic DMC-LF1",
		{ 1.0884, -0.5276, 0.0776, -0.2257, 0.994, 0.2711, -0.01, 0.098, 0.6119 },
		{ 0.9379, -0.3267, -0.0816, -0.3227, 1.156, 0.1881, -0.0926, 0.1928, 0.534 }
	},
	{
		"Panasonic DMC-LX1",
		{ 1.2679, -0.6394, -0.0077, -0.651, 1.3697, 0.3128, -0.0364, 0.0551, 0.8614 },
		{ 1.0704, -0.4187, -0.123, -0.8314, 1.5953, 0.2501, -0.092, 0.0945, 0.8927 }
	},
	{
		"Panasonic DMC-LX2",
		{ 0.9781, -0.4779, 0.0376, -0.4711, 1.1427, 0.3777, -0.073, 0.1393, 0.7137 },
		{ 0.8047, -0.281, -0.0624, -0.6449, 1.3519, 0.3272, -0.1701, 0.2146, 0.705 }
	},
	{
		"Panasonic DMC-LX3",
		{ 0.9946, -0.4716, 0.043, -0.444, 1.1224, 0.3705, -0.0676, 0.1538, 0.6348 },
		{ 0.8128, -0.2668, -0.0655, -0.6134, 1.3307, 0.3161, -0.1782, 0.2568, 0.6083 }
	},
	{
		"Panasonic DMC-LX5",
		{ 1.2034, -0.6088, 0.003, -0.0465, 0.7861, 0.3136, 0.064, 0.0751, 0.544 },
		{ 1.0909, -0.4295, -0.0948, -0.1333, 0.9306, 0.2399, 0.0022, 0.1738, 0.4582 }
	},
	{
		"Panasonic DMC-LX7",
		{ 1.1127, -0.5386, 0.041, -0.1849, 0.9339, 0.2962, 0.0066, 0.0807, 0.5378 },
		{ 1.0148, -0.3743, -0.0991, -0.2837, 1.1366, 0.1659, -0.0701, 0.1893, 0.4899 }
	},
	{
		"Panasonic DMC-LX9",
		{ 0.8468, -0.3758, -0.0141, -0.3463, 1.1363, 0.2395, -0.0363, 0.1118, 0.6076 },
		{ 0.779, -0.2736, -0.0755, -0.3452, 1.187, 0.1769, -0.0628, 0.1647, 0.4898 }
	},
	{
		"Panasonic DMC-LX100",
		{ 0.9867, -0.4849, 0.0039, -0.4644, 1.2563, 0.2321, -0.0614, 0.141, 0.6834 },
		{ 0.8844, -0.3538, -0.0768, -0.3709, 1.1762, 0.22, -0.0698, 0.1792, 0.522 }
	},
	{
		"Panasonic DMC-ZS40",
		{ 0.9694, -0.4422, 0.0423, -0.2524, 0.9988, 0.2964, 0.0026, 0.1012, 0.5939 },
		{ 0.8607, -0.2822, -0.0808, -0.3755, 1.193, 0.2049, -0.082, 0.206, 0.5224 }
	},
	{
		"Panasonic DMC-ZS50",
		{ 0.9863, -0.4626, 0.0222, -0.2892, 1.0667, 0.2572, -0.0234, 0.1167, 0.5981 },
		{ 0.8802, -0.3135, -0.0789, -0.3151, 1.1468, 0.1904, -0.055, 0.1745, 0.481 }
	},
	{
		"Panasonic DMC-ZS60",
		{ 0.9036, -0.3699, -0.0251, -0.349, 1.141, 0.2371, -0.019, 0.1207, 0.5737 },
		{ 0.855, -0.2908, -0.0842, -0.3195, 1.1529, 0.1881, -0.0338, 0.1603, 0.4631 }
	},
	{
		"Panasonic DMC-ZS100",
		{ 0.8468, -0.3758, -0.0141, -0.3463, 1.1363, 0.2395, -0.0363, 0.1118, 0.6076 },
		{ 0.779, -0.2736, -0.0755, -0.3452, 1.187, 0.1769, -0.0628, 0.1647, 0.4898 }
	},
	{
		"Parrot Anafi",
		{ 1.3658, -0.733, 0.0222, -0.2674, 1.0908, 0.2025, 0.0131, 0.1345, 0.6344 },
		{ 1.3119, -0.5543, -0.131, -0.4014, 1.2491, 0.1672, -0.0523, 0.2038, 0.61 }
	},
	{
		"Parrot ANAFI Ai",
		{ 1.3374, -0.6889, 0.0479, -0.218, 1.018, 0.233, 0.0018, 0.1326, 0.4833 },
		{ 1.1134, -0.4002, -0.1075, -0.2023, 1.1007, 0.1143, -0.0123, 0.2022, 0.3934 }
	},
	{
		"PENTAX 645D",
		{ 1.1125, -0.4603, -0.0521, -0.3047, 1.112, 0.2203, -0.0267, 0.1998, 0.7353 },
		{ 1.0646, -0.3593, -0.1158, -0.3329, 1.1699, 0.1831, -0.0667, 0.2874, 0.6287 }
	},
	{
		"PENTAX 645Z",
		{ 1.3312, -0.8246, 0.0496, -0.3637, 1.1117, 0.2897, -0.0141, 0.075, 0.7626 },
		{ 0.9519, -0.3591, -0.0664, -0.4074, 1.1725, 0.2671, -0.0624, 0.1501, 0.6653 }
	},
	{
		"Pentax *istD",
		{ 1.0642, -0.3033, -0.0652, -0.7626, 1.4962, 0.2899, -0.0724, 0.0794, 1.0733 },
		{ 0.9652, -0.2058, -0.1189, -0.8881, 1.6512, 0.2487, -0.146, 0.1345, 1.0687 }
	},
	{
		"Pentax *istDL",
		{ 1.2547, -0.4542, -0.0112, -0.7141, 1.4336, 0.3091, -0.0555, 0.0624, 1.1419 },
		{ 1.0829, -0.2838, -0.1115, -0.8339, 1.5817, 0.2695, -0.0837, 0.068, 1.1939 }
	},
	{
		"Pentax *istDL2",
		{ 1.2103, -0.4029, -0.0305, -0.7418, 1.4722, 0.2947, -0.0646, 0.0688, 1.1833 },
		{ 1.0504, -0.2439, -0.1189, -0.8603, 1.6208, 0.2531, -0.1022, 0.0863, 1.2242 }
	},
	{
		"Pentax *istDS",
		{ 1.6492, -0.6223, -0.0529, -0.7365, 1.526, 0.2233, -0.0723, 0.0911, 0.8478 },
		{ 1.0371, -0.2333, -0.1206, -0.8688, 1.6232, 0.2602, -0.123, 0.1116, 1.1282 }
	},
	{
		"Pentax *istDS2",
		{ 1.2103, -0.4029, -0.0305, -0.7418, 1.4722, 0.2947, -0.0646, 0.0688, 1.1833 },
		{ 1.0504, -0.2439, -0.1189, -0.8603, 1.6208, 0.2531, -0.1022, 0.0863, 1.2242 }
	},
	{
		"Pentax K10D",
		{ 1.1265, -0.4575, 0.0053, -0.7434, 1.5034, 0.2587, -0.0579, 0.0654, 0.9625 },
		{ 0.9679, -0.2965, -0.0811, -0.8622, 1.6514, 0.2182, -0.0975, 0.0883, 0.9793 }
	},
	{
		"Pentax K20D",
		{ 1.1281, -0.4549, 0.0035, -0.6471, 1.4821, 0.1719, -0.1094, 0.2267, 0.7699 },
		{ 0.9427, -0.2714, -0.0868, -0.7493, 1.6093, 0.1373, -0.2199, 0.3264, 0.718 }
	},
	{
		"Pentax K100D",
		{ 1.2797, -0.4943, -0.0391, -0.7073, 1.4236, 0.3132, -0.0571, 0.0633, 1.1414 },
		{ 1.1095, -0.3157, -0.1324, -0.8377, 1.5834, 0.272, -0.1107, 0.0947, 1.1688 }
	},
	{
		"Pentax K100D Super",
		{ 1.2797, -0.4943, -0.0391, -0.7073, 1.4236, 0.3132, -0.0571, 0.0633, 1.1414 },
		{ 1.1095, -0.3157, -0.1324, -0.8377, 1.5834, 0.272, -0.1107, 0.0947, 1.1688 }
	},
	{
		"Pentax K110D",
		{ 1.2797, -0.4943, -0.0391, -0.7073, 1.4236, 0.3132, -0.0571, 0.0633, 1.1414 },
		{ 1.1095, -0.3157, -0.1324, -0.8377, 1.5834, 0.272, -0.1107, 0.0947, 1.1688 }
	},
	{
		"Pentax K200D",
		{ 1.0456, -0.4, -0.0203, -0.7419, 1.4914, 0.2714, -0.0556, 0.0623, 0.8621 },
		{ 0.9186, -0.2678, -0.0908, -0.8692, 1.6518, 0.226, -0.1129, 0.1094, 0.8524 }
	},
	{
		"Pentax K2000",
		{ 1.1118, -0.4471, -0.0123, -0.7238, 1.4656, 0.2815, -0.0553, 0.0623, 0.8308 },
		{ 0.973, -0.2989, -0.097, -0.8527, 1.6258, 0.2381, -0.106, 0.097, 0.8362 }
	},
	{
		"PENTAX K-01",
		{ 0.8731, -0.3705, 0.0143, -0.3587, 1.0573, 0.3498, -0.0348, 0.0838, 0.6961 },
		{ 0.8134, -0.2728, -0.0645, -0.4365, 1.1987, 0.2694, -0.0838, 0.1509, 0.6498 }
	},
	{
		"PENTAX K-1",
		{ 0.9853, -0.4439, -0.0055, -0.4676, 1.2421, 0.2532, -0.0592, 0.1145, 0.7353 },
		{ 0.8596, -0.2981, -0.0639, -0.4202, 1.2046, 0.2431, -0.0685, 0.1424, 0.6122 }
	},
	{
		"PENTAX K-1 Mark II",
		{ 0.9853, -0.4439, -0.0055, -0.4676, 1.2421, 0.2532, -0.0592, 0.1145, 0.7353 },
		{ 0.8596, -0.2981, -0.0639, -0.4202, 1.2046, 0.2431, -0.0685, 0.1424, 0.6122 }
	},
	{
		"PENTAX K-3",
		{ 0.7563, -0.2503, 0.0192, -0.3939, 1.1072, 0.3304, -0.065, 0.1456, 0.6954 },
		{ 0.7415, -0.2052, -0.0721, -0.5186, 1.2788, 0.2682, -0.1446, 0.2157, 0.6773 }
	},
	{
		"PENTAX K-3 II",
		{ 0.7563, -0.2503, 0.0192, -0.3939, 1.1072, 0.3304, -0.065, 0.1456, 0.6954 },
		{ 0.7415, -0.2052, -0.0721, -0.5186, 1.2788, 0.2682, -0.1446, 0.2157, 0.6773 }
	},
	{
		"PENTAX K-3 Mark III",
		{ 1.1154, -0.6711, 0.0521, -0.4126, 1.1956, 0.2451, -0.029, 0.0795, 0.6802 },
		{ 0.9251, -0.3817, -0.1069, -0.4627, 1.2667, 0.2175, -0.0798, 0.166, 0.5633 }
	},
	{
		"PENTAX K-5",
		{ 0.9493, -0.4073, -0.0132, -0.3494, 1.0561, 0.3404, -0.0284, 0.0837, 0.6835 },
		{ 0.8713, -0.2833, -0.0743, -0.4342, 1.19, 0.2772, -0.0722, 0.1543, 0.6247 }
	},
	{
		"PENTAX K-5 II",
		{ 0.896, -0.3794, 0.0097, -0.3631, 1.0692, 0.3405, -0.0297, 0.0795, 0.7225 },
		{ 0.817, -0.2725, -0.0639, -0.444, 1.2017, 0.2744, -0.0771, 0.1465, 0.6599 }
	},
	{
		"PENTAX K-5 II s",
		{ 0.896, -0.3794, 0.0097, -0.3631, 1.0692, 0.3405, -0.0297, 0.0795, 0.7225 },
		{ 0.817, -0.2725, -0.0639, -0.444, 1.2017, 0.2744, -0.0771, 0.1465, 0.6599 }
	},
	{
		"PENTAX K-7",
		{ 1.1168, -0.4912, 0.0384, -0.7365, 1.5288, 0.2199, -0.1158, 0.1917, 0.88 },
		{ 0.9142, -0.2947, -0.0678, -0.8648, 1.6967, 0.1663, -0.2224, 0.2898, 0.8615 }
	},
	{
		"Pentax K-30",
		{ 0.8731, -0.3705, 0.0143, -0.3587, 1.0573, 0.3498, -0.0348, 0.0838, 0.6961 },
		{ 0.8134, -0.2728, -0.0645, -0.4365, 1.1987, 0.2694, -0.0838, 0.1509, 0.6498 }
	},
	{
		"PENTAX K-50",
		{ 0.9063, -0.4054, 0.0433, -0.3736, 1.0822, 0.337, -0.0374, 0.0784, 0.7156 },
		{ 0.8109, -0.274, -0.0608, -0.4593, 1.2175, 0.2731, -0.1006, 0.1515, 0.6545 }
	},
	{
		"PENTAX K-70",
		{ 0.9924, -0.4631, 0.0135, -0.4397, 1.2147, 0.2537, -0.0376, 0.0886, 0.6752 },
		{ 0.8766, -0.3149, -0.0747, -0.3976, 1.1943, 0.2292, -0.0517, 0.1259, 0.5552 }
	},
	{
		"PENTAX K-500",
		{ 0.9063, -0.4054, 0.0433, -0.3736, 1.0822, 0.337, -0.0374, 0.0784, 0.7156 },
		{ 0.8109, -0.274, -0.0608, -0.4593, 1.2175, 0.2731, -0.1006, 0.1515, 0.6545 }
	},
	{
		"Pentax K-m",
		{ 1.1118, -0.4471, -0.0123, -0.7238, 1.4656, 0.2815, -0.0553, 0.0623, 0.8308 },
		{ 0.973, -0.2989, -0.097, -0.8527, 1.6258, 0.2381, -0.106, 0.097, 0.8362 }
	},
	{
		"PENTAX K-r",
		{ 1.0734, -0.4478, -0.0177, -0.4383, 1.1649, 0.3123, -0.033, 0.091, 0.7619 },
		{ 0.9895, -0.3077, -0.085, -0.5304, 1.3035, 0.2521, -0.0883, 0.1768, 0.6936 }
	},
	{
		"PENTAX K-S1",
		{ 0.9288, -0.4455, 0.0217, -0.3695, 1.1041, 0.3057, -0.0345, 0.0802, 0.7031 },
		{ 0.8512, -0.3211, -0.0787, -0.4167, 1.1966, 0.2487, -0.0638, 0.1288, 0.6054 }
	},
	{
		"PENTAX K-S2",
		{ 0.9742, -0.4712, 0.001, -0.3919, 1.144, 0.2836, -0.038, 0.0833, 0.7092 },
		{ 0.8662, -0.328, -0.0798, -0.3928, 1.1771, 0.2444, -0.0586, 0.1232, 0.6054 }
	},
	{
		"PENTAX K-x",
		{ 1.4322, -0.9156, 0.0657, -0.3959, 1.1421, 0.2904, 0.0023, 0.0507, 0.8207 },
		{ 0.8843, -0.2837, -0.0625, -0.5025, 1.2644, 0.2668, -0.0411, 0.1234, 0.741 }
	},
	{
		"PENTAX KF",
		{ 0.9924, -0.4631, 0.0135, -0.4397, 1.2147, 0.2537, -0.0376, 0.0886, 0.6752 },
		{ 0.8766, -0.3149, -0.0747, -0.3976, 1.1943, 0.2292, -0.0517, 0.1259, 0.5552 }
	},
	{
		"PENTAX KP",
		{ 0.9398, -0.4463, -0.0076, -0.4084, 1.1671, 0.2749, -0.0458, 0.1022, 0.6596 },
		{ 0.8617, -0.3228, -0.1034, -0.4674, 1.2821, 0.2044, -0.0803, 0.1577, 0.5728 }
	},
	{
		"PENTAX MX-1",
		{ 0.9493, -0.3874, 0.0185, -0.2095, 0.9612, 0.2919, -0.0101, 0.0956, 0.558 },
		{ 0.9296, -0.3146, -0.0888, -0.286, 1.1287, 0.1783, -0.0618, 0.1698, 0.5151 }
	},
	{
		"PENTAX Q",
		{ 1.281, -0.6009, 0.0341, -0.1005, 0.8623, 0.2844, 0.0376, 0.0596, 0.5217 },
		{ 1.1731, -0.4169, -0.1267, -0.2015, 1.0727, 0.1473, -0.0217, 0.1492, 0.487 }
	},
	{
		"PENTAX Q7",
		{ 1.2608, -0.6194, 0.0629, -0.169, 0.9471, 0.2616, -0.0027, 0.0868, 0.5978 },
		{ 1.0901, -0.3938, -0.1025, -0.2743, 1.121, 0.1738, -0.0823, 0.1805, 0.5344 }
	},
	{
		"PENTAX Q10",
		{ 1.246, -0.5751, 0.0267, -0.1442, 0.9004, 0.2892, 0.0048, 0.0864, 0.5423 },
		{ 1.1562, -0.4183, -0.1172, -0.2357, 1.0919, 0.1641, -0.0582, 0.1726, 0.5112 }
	},
	{
		"Phase One H25",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Phase One IQ3 50MP",
		{ 0.5233, 0, 0, 0, 1, 0, 0, 0, 1.1869 },
		{ 0.3984, 0, 0, 0, 1, 0, 0, 0, 0.7666 }
	},
	{
		"Phase One IQ3 60MP",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Phase One IQ3 80MP",
		{ 0.5644, 0.1137, -0.0804, -0.4702, 1.2262, 0.2753, -0.0636, 0.1861, 0.5419 },
		{ 0.6294, 0.0686, -0.0712, -0.5435, 1.3417, 0.2211, -0.1006, 0.2435, 0.5042 }
	},
	{
		"Phase One IQ3 100MP",
		{ 0.3101, 0, 0, 0, 1, 0, 0, 0, 0.8063 },
		{ 0.2423, 0, 0, 0, 0.9901, 0, 0, 0, 0.7989 }
	},
	{
		"Phase One IQ3 100MP Trichr",
		{ 0.4138, 0, 0, 0, 1, 0, 0, 0, 0.9769 },
		{ 0.5184, 0, 0, 0, 1, 0, 0, 0, 1.1134 }
	},
	{
		"Phase One IQ4 150MP",
		{ 0.7544, -0.3679, 0.0063, -0.4823, 1.2655, 0.2418, -0.0351, 0.0831, 0.6898 },
		{ 0.6644, -0.2257, -0.0804, -0.6459, 1.4562, 0.2019, -0.1221, 0.1876, 0.6411 }
	},
	{
		"Phase One IQ140",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Phase One IQ150",
		{ 0.5233, 0, 0, 0, 1, 0, 0, 0, 1.1869 },
		{ 0.3984, 0, 0, 0, 1, 0, 0, 0, 0.7666 }
	},
	{
		"Phase One IQ160",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Phase One IQ180",
		{ 0.5644, 0.1137, -0.0804, -0.4702, 1.2262, 0.2753, -0.0636, 0.1861, 0.5419 },
		{ 0.6294, 0.0686, -0.0712, -0.5435, 1.3417, 0.2211, -0.1006, 0.2435, 0.5042 }
	},
	{
		"Phase One IQ250",
		{ 0.5233, 0, 0, 0, 1, 0, 0, 0, 1.1869 },
		{ 0.3984, 0, 0, 0, 1, 0, 0, 0, 0.7666 }
	},
	{
		"Phase One IQ260",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Phase One IQ280",
		{ 0.5644, 0.1137, -0.0804, -0.4702, 1.2262, 0.2753, -0.0636, 0.1861, 0.5419 },
		{ 0.6294, 0.0686, -0.0712, -0.5435, 1.3417, 0.2211, -0.1006, 0.2435, 0.5042 }
	},
	{
		"Phase One P20",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Phase One P20+",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Phase One P21",
		{ 0.8199, -0.3859, 0.0432, -0.745, 1.5786, 0.1694, -0.198, 0.3317, 0.9382 },
		{ 0.6516, -0.205, -0.0507, -0.8217, 1.6703, 0.1479, -0.3492, 0.4741, 0.8489 }
	},
	{
		"Phase One P21+",
		{ 0.8199, -0.3859, 0.0432, -0.745, 1.5786, 0.1694, -0.198, 0.3317, 0.9382 },
		{ 0.6516, -0.205, -0.0507, -0.8217, 1.6703, 0.1479, -0.3492, 0.4741, 0.8489 }
	},
	{
		"Phase One P25",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Phase One P25+",
		{ 0.3311, 0.0333, 0.0008, -0.7783, 1.6217, 0.1561, -0.1919, 0.3244, 0.8188 },
		{ 0.2905, 0.0732, -0.0237, -0.8135, 1.6626, 0.1476, -0.3038, 0.4253, 0.7517 }
	},
	{
		"Phase One P30",
		{ 0.5667, -0.1528, 0.0568, -0.5993, 1.3742, 0.2468, -0.1825, 0.3327, 0.7711 },
		{ 0.4516, -0.0244, -0.0036, -0.702, 1.4976, 0.2174, -0.3206, 0.467, 0.7087 }
	},
	{
		"Phase One P30+",
		{ 0.5667, -0.1528, 0.0568, -0.5993, 1.3742, 0.2468, -0.1825, 0.3327, 0.7711 },
		{ 0.4516, -0.0244, -0.0036, -0.702, 1.4976, 0.2174, -0.3206, 0.467, 0.7087 }
	},
	{
		"Phase One P40+",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Phase One P45",
		{ 0.6469, -0.148, 0.0583, -0.513, 1.3435, 0.1832, -0.1503, 0.3446, 0.6389 },
		{ 0.5053, -0.0024, -0.0117, -0.5685, 1.4077, 0.1703, -0.2619, 0.4491, 0.585 }
	},
	{
		"Phase One P45+",
		{ 0.6469, -0.148, 0.0583, -0.513, 1.3435, 0.1832, -0.1503, 0.3446, 0.6389 },
		{ 0.5053, -0.0024, -0.0117, -0.5685, 1.4077, 0.1703, -0.2619, 0.4491, 0.585 }
	},
	{
		"Phase One P65+",
		{ 0.7756, 0.0244, -0.0761, -0.53, 1.2774, 0.2832, -0.0881, 0.2622, 0.5858 },
		{ 0.8035, 0.0435, -0.0962, -0.6001, 1.3872, 0.232, -0.1159, 0.3065, 0.5434 }
	},
	{
		"Pixel 2 XL-Google-google",
		{ 1.2341, -0.666, 0.0994, -0.2806, 1.0683, 0.2451, 0.0127, 0.0727, 0.5789 },
		{ 1.0612, -0.4169, -0.1001, -0.3982, 1.2675, 0.1412, -0.0558, 0.162, 0.5206 }
	},
	{
		"Pixel 2 XL-Google-google",
		{ 1.2341, -0.666, 0.0994, -0.2806, 1.0683, 0.2451, 0.0127, 0.0727, 0.5789 },
		{ 1.0612, -0.4169, -0.1001, -0.3982, 1.2675, 0.1412, -0.0558, 0.162, 0.5206 }
	},
	{
		"Pixel 2-Google-google",
		{ 1.2341, -0.666, 0.0994, -0.2806, 1.0683, 0.2451, 0.0127, 0.0727, 0.5789 },
		{ 1.0612, -0.4169, -0.1001, -0.3982, 1.2675, 0.1412, -0.0558, 0.162, 0.5206 }
	},
	{
		"Pixel 2-Google-google",
		{ 1.2341, -0.666, 0.0994, -0.2806, 1.0683, 0.2451, 0.0127, 0.0727, 0.5789 },
		{ 1.0612, -0.4169, -0.1001, -0.3982, 1.2675, 0.1412, -0.0558, 0.162, 0.5206 }
	},
	{
		"Pixel 3 XL-Google-google",
		{ 1.3289, -0.7855, 0.0859, -0.2413, 1.0662, 0.2018, 0.029, 0.067, 0.618 },
		{ 1.3931, -0.7011, -0.136, -0.3008, 1.1519, 0.1674, -0.0191, 0.1523, 0.5599 }
	},
	{
		"Pixel 3-Google-google",
		{ 1.3289, -0.7855, 0.0859, -0.2413, 1.0662, 0.2018, 0.029, 0.067, 0.618 },
		{ 1.3931, -0.7011, -0.136, -0.3008, 1.1519, 0.1674, -0.0191, 0.1523, 0.5599 }
	},
	{
		"Pixel XL-Google-google",
		{ 0.9863, -0.463, 0.0039, -0.3233, 1.1159, 0.2374, -0.0296, 0.1214, 0.6046 },
		{ 0.9293, -0.3484, -0.0871, -0.2482, 1.0928, 0.1776, -0.0256, 0.1479, 0.5145 }
	},
	{
		"Pixel XL-Google-google",
		{ 0.9863, -0.463, 0.0039, -0.3233, 1.1159, 0.2374, -0.0296, 0.1214, 0.6046 },
		{ 0.9293, -0.3484, -0.0871, -0.2482, 1.0928, 0.1776, -0.0256, 0.1479, 0.5145 }
	},
	{
		"Pixel-Google-google",
		{ 0.9863, -0.463, 0.0039, -0.3233, 1.1159, 0.2374, -0.0296, 0.1214, 0.6046 },
		{ 0.9293, -0.3484, -0.0871, -0.2482, 1.0928, 0.1776, -0.0256, 0.1479, 0.5145 }
	},
	{
		"Pixel-Google-google",
		{ 0.9863, -0.463, 0.0039, -0.3233, 1.1159, 0.2374, -0.0296, 0.1214, 0.6046 },
		{ 0.9293, -0.3484, -0.0871, -0.2482, 1.0928, 0.1776, -0.0256, 0.1479, 0.5145 }
	},
	{
		"Pixii Camera (A1571)",
		{ 3.2668, -2.4538, 0.368, -0.1471, 1.1438, -0.0067, 0.0818, -0.0441, 0.7862 },
		{ 1.8612, -0.9215, -0.1999, -0.3438, 1.3334, -0.0044, 0.0279, 0.0291, 0.5477 }
	},
	{
		"RICOH GR A12 50mm F2.5 MACRO",
		{ 1.398, -0.8441, 0.0483, -0.4108, 1.1766, 0.266, -0.0062, 0.0559, 0.7981 },
		{ 0.8849, -0.256, -0.0689, -0.5092, 1.2831, 0.252, -0.0507, 0.128, 0.7104 }
	},
	{
		"Ricoh GR DIGITAL 3",
		{ 1.0272, -0.465, 0.0453, -0.3887, 1.1549, 0.2666, -0.064, 0.1219, 0.5319 },
		{ 0.817, -0.2496, -0.0655, -0.5147, 1.3056, 0.2312, -0.1367, 0.1859, 0.5265 }
	},
	{
		"Ricoh GR DIGITAL 4",
		{ 0.9167, -0.4031, 0.0293, -0.248, 0.971, 0.3249, -0.0115, 0.0541, 0.5284 },
		{ 0.8771, -0.3151, -0.0837, -0.3097, 1.1015, 0.2389, -0.0703, 0.1343, 0.4924 }
	},
	{
		"RICOH GR III",
		{ 0.6926, -0.2914, 0.021, -0.472, 1.2394, 0.2615, -0.0354, 0.0861, 0.6509 },
		{ 0.6127, -0.1777, -0.0585, -0.5913, 1.3699, 0.2428, -0.1088, 0.178, 0.6017 }
	},
	{
		"RICOH GR IIIx",
		{ 0.6873, -0.3336, 0.0668, -0.3796, 1.0924, 0.3316, -0.0205, 0.0694, 0.6532 },
		{ 0.6472, -0.2101, -0.0574, -0.4519, 1.2343, 0.2442, -0.0275, 0.1104, 0.5628 }
	},
	{
		"RICOH GR LENS A12 28mm F2.5",
		{ 1.0802, -0.4295, -0.0237, -0.4527, 1.1943, 0.2936, -0.041, 0.101, 0.7441 },
		{ 1.0228, -0.3159, -0.0933, -0.5304, 1.3158, 0.2371, -0.0943, 0.1873, 0.6685 }
	},
	{
		"RICOH GXR MOUNT A12",
		{ 0.8378, -0.2824, -0.0457, -0.492, 1.2459, 0.277, -0.0476, 0.1184, 0.7692 },
		{ 0.7834, -0.2182, -0.0739, -0.5453, 1.3409, 0.2241, -0.0952, 0.2005, 0.662 }
	},
	{
		"Ricoh RICOH GX200",
		{ 0.9816, -0.4221, 0.0313, -0.3639, 1.123, 0.2762, -0.0572, 0.1118, 0.5645 },
		{ 0.804, -0.2368, -0.0626, -0.4659, 1.2543, 0.2363, -0.1125, 0.1581, 0.566 }
	},
	{
		"RICOH RICOH LENS A16 24-85mm F3.5-5.5",
		{ 0.8482, -0.3404, -0.0158, -0.3725, 1.1023, 0.3114, -0.0353, 0.0881, 0.6719 },
		{ 0.7837, -0.2538, -0.073, -0.437, 1.2184, 0.2461, -0.0868, 0.1648, 0.583 }
	},
	{
		"RICOH S10 24-72mm F2.5-4.4 VC",
		{ 1.7467, -1.198, 0.0851, -0.0309, 0.8442, 0.2248, 0.0366, 0.0189, 0.5275 },
		{ 1.0531, -0.4043, -0.0878, -0.2038, 1.0272, 0.2052, -0.0107, 0.0895, 0.4577 }
	},
	{
		"RICOH THETA Z1",
		{ 0.8569, -0.2882, -0.0965, -0.4178, 1.1864, 0.2623, -0.0299, 0.1069, 0.5017 },
		{ 0.6964, -0.1198, -0.1023, -0.4184, 1.3195, 0.1017, -0.0785, 0.2765, 0.3846 }
	},
	{
		"S2",
		{ 0.5257, -0.0753, -0.0244, -0.4081, 1.1724, 0.268, -0.0795, 0.2414, 0.8119 },
		{ 0.5627, -0.0721, -0.0447, -0.4423, 1.2456, 0.2192, -0.1048, 0.2948, 0.7379 }
	},
	{
		"Samsung EX1",
		{ 0.9379, -0.3215, -0.0445, -0.2366, 1.0377, 0.2308, -0.0233, 0.0843, 0.4835 },
		{ 0.8898, -0.2498, -0.0994, -0.3144, 1.1328, 0.2066, -0.076, 0.1381, 0.4576 }
	},
	{
		"Samsung EX2F",
		{ 1.0403, -0.4669, 0.0771, -0.1188, 0.8362, 0.3373, 0.0179, 0.0636, 0.5147 },
		{ 1.0648, -0.3897, -0.1055, -0.2022, 1.0573, 0.1668, -0.0492, 0.1611, 0.4742 }
	},
	{
		"Samsung Galaxy Note 9",
		{ 1.4673, -0.883, 0.0942, -0.2554, 1.1224, 0.1502, 0.0433, 0.0768, 0.6288 },
		{ 1.3292, -0.6142, -0.1268, -0.4095, 1.289, 0.1283, -0.0557, 0.193, 0.5163 }
	},
	{
		"Samsung Galaxy Note 20 Rear Main Camera",
		{ 1.2872, -0.7096, 0.042, -0.3038, 1.2136, 0.0961, 0.0143, 0.1447, 0.5867 },
		{ 1.23, -0.5795, -0.1224, -0.3685, 1.2623, 0.1128, -0.0359, 0.2058, 0.5335 }
	},
	{
		"Samsung Galaxy Note 20 Ultra Rear Main Camera",
		{ 1.5828, -0.8133, 0.0038, -0.2352, 1.1671, 0.0724, 0.051, 0.0993, 0.5046 },
		{ 1.6108, -0.7804, -0.1287, -0.1514, 1.0539, 0.1116, 0.0865, 0.0865, 0.4609 }
	},
	{
		"Samsung Galaxy S6",
		{ 1.5938, -0.7948, -0.0359, -0.4062, 1.4448, -0.0643, 0.0048, 0.1238, 0.6534 },
		{ 1.3699, -0.5767, -0.1384, -0.4449, 1.3879, 0.0499, -0.0467, 0.1691, 0.5892 }
	},
	{
		"Samsung Galaxy S6 Edge",
		{ 1.5938, -0.7948, -0.0359, -0.4062, 1.4448, -0.0643, 0.0048, 0.1238, 0.6534 },
		{ 1.3699, -0.5767, -0.1384, -0.4449, 1.3879, 0.0499, -0.0467, 0.1691, 0.5892 }
	},
	{
		"Samsung Galaxy S7",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S7",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S7 Edge",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S7 Edge",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S8",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S8",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S8+",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S8+",
		{ 1.1348, -0.5388, -0.0026, -0.4982, 1.3799, 0.1218, -0.0335, 0.1187, 0.6333 },
		{ 0.9927, -0.3704, -0.1024, -0.3935, 1.2758, 0.1257, -0.0389, 0.1512, 0.4993 }
	},
	{
		"Samsung Galaxy S9",
		{ 1.4673, -0.883, 0.0942, -0.2554, 1.1224, 0.1502, 0.0433, 0.0768, 0.6288 },
		{ 1.3292, -0.6142, -0.1268, -0.4095, 1.289, 0.1283, -0.0557, 0.193, 0.5163 }
	},
	{
		"Samsung Galaxy S9+",
		{ 1.4673, -0.883, 0.0942, -0.2554, 1.1224, 0.1502, 0.0433, 0.0768, 0.6288 },
		{ 1.3292, -0.6142, -0.1268, -0.4095, 1.289, 0.1283, -0.0557, 0.193, 0.5163 }
	},
	{
		"Samsung Galaxy S20 Front Camera",
		{ 1.3289, -0.6961, -0.0008, -0.2647, 1.1601, 0.1153, 0.0173, 0.1931, 0.5344 },
		{ 1.4589, -0.7309, -0.1408, -0.2075, 1.0845, 0.1401, 0.0696, 0.1431, 0.5299 }
	},
	{
		"Samsung Galaxy S20 Rear Main Camera",
		{ 1.2872, -0.7096, 0.042, -0.3038, 1.2136, 0.0961, 0.0143, 0.1447, 0.5867 },
		{ 1.23, -0.5795, -0.1224, -0.3685, 1.2623, 0.1128, -0.0359, 0.2058, 0.5335 }
	},
	{
		"Samsung Galaxy S20 Ultra Front Camera",
		{ 1.4567, -0.7015, 0.009, -0.1435, 1.0068, 0.1595, 0.0887, 0.074, 0.4534 },
		{ 1.5584, -0.7124, -0.1324, -0.0971, 1.0014, 0.1118, 0.1324, 0.0585, 0.4193 }
	},
	{
		"Samsung Galaxy S20 Ultra Rear Main Camera",
		{ 1.5828, -0.8133, 0.0038, -0.2352, 1.1671, 0.0724, 0.051, 0.0993, 0.5046 },
		{ 1.6108, -0.7804, -0.1287, -0.1514, 1.0539, 0.1116, 0.0865, 0.0865, 0.4609 }
	},
	{
		"Samsung Galaxy S20+ Front Camera",
		{ 1.3289, -0.6961, -0.0008, -0.2647, 1.1601, 0.1153, 0.0173, 0.1931, 0.5344 },
		{ 1.4589, -0.7309, -0.1408, -0.2075, 1.0845, 0.1401, 0.0696, 0.1431, 0.5299 }
	},
	{
		"Samsung Galaxy S20+ Rear Main Camera",
		{ 1.2872, -0.7096, 0.042, -0.3038, 1.2136, 0.0961, 0.0143, 0.1447, 0.5867 },
		{ 1.23, -0.5795, -0.1224, -0.3685, 1.2623, 0.1128, -0.0359, 0.2058, 0.5335 }
	},
	{
		"Samsung Galaxy S21 Rear Main Camera",
		{ 1.3652, -0.8207, 0.0641, -0.2874, 1.1724, 0.127, 0.0324, 0.1193, 0.6276 },
		{ 1.2134, -0.5456, -0.1293, -0.3046, 1.1865, 0.1299, -0.0174, 0.1952, 0.5 }
	},
	{
		"Samsung Galaxy S21 Rear Wide Camera",
		{ 1.4704, -0.9342, 0.1113, -0.149, 0.9629, 0.2191, 0.0649, 0.0293, 0.6025 },
		{ 1.2201, -0.5493, -0.1158, -0.288, 1.1807, 0.1175, -0.0181, 0.1536, 0.4767 }
	},
	{
		"Samsung Galaxy S21 Ultra Rear Main Camera",
		{ 1.2684, -0.5197, 0.0273, -0.3645, 1.3106, 0.0496, -0.0023, 0.1731, 0.4924 },
		{ 1.0353, -0.2623, -0.116, -0.4198, 1.36, 0.0544, -0.1467, 0.3521, 0.4126 }
	},
	{
		"Samsung Galaxy S21 Ultra Rear Super Telephoto Camera",
		{ 1.2049, -0.6711, 0.1365, -0.1293, 0.9065, 0.2644, 0.0636, 0.1003, 0.5579 },
		{ 1.1957, -0.5279, -0.0967, -0.2158, 1.0858, 0.1482, 0.048, 0.1471, 0.501 }
	},
	{
		"Samsung Galaxy S21 Ultra Rear Telephoto Camera",
		{ 1.2049, -0.6711, 0.1365, -0.1293, 0.9065, 0.2644, 0.0636, 0.1003, 0.5579 },
		{ 1.1957, -0.5279, -0.0967, -0.2158, 1.0858, 0.1482, 0.048, 0.1471, 0.501 }
	},
	{
		"Samsung Galaxy S21 Ultra Rear Wide Camera",
		{ 1.4444, -0.8932, 0.0686, -0.2013, 1.0593, 0.1633, 0.042, 0.0758, 0.5887 },
		{ 1.2312, -0.555, -0.1294, -0.2711, 1.1444, 0.1419, -0.0101, 0.151, 0.4889 }
	},
	{
		"Samsung Galaxy S21+ Rear Main Camera",
		{ 1.3652, -0.8207, 0.0641, -0.2874, 1.1724, 0.127, 0.0324, 0.1193, 0.6276 },
		{ 1.2134, -0.5456, -0.1293, -0.3046, 1.1865, 0.1299, -0.0174, 0.1952, 0.5 }
	},
	{
		"Samsung Galaxy S21+ Rear Wide Camera",
		{ 1.4704, -0.9342, 0.1113, -0.149, 0.9629, 0.2191, 0.0649, 0.0293, 0.6025 },
		{ 1.2201, -0.5493, -0.1158, -0.288, 1.1807, 0.1175, -0.0181, 0.1536, 0.4767 }
	},
	{
		"Samsung Galaxy S22 Front Camera",
		{ 1.6113, -1.128, 0.1743, -0.1723, 0.9587, 0.2514, 0.0629, 0.0034, 0.6269 },
		{ 1.397, -0.673, -0.1519, -0.3167, 1.2066, 0.1198, 0.0048, 0.1116, 0.472 }
	},
	{
		"Samsung Galaxy S22 Rear Telephoto Camera",
		{ 1.5572, -1.0059, 0.0535, -0.2619, 1.1174, 0.1639, 0.0398, 0.0712, 0.627 },
		{ 1.3452, -0.6398, -0.1475, -0.2936, 1.1844, 0.1197, 0.0172, 0.1224, 0.516 }
	},
	{
		"Samsung Galaxy S22 Rear Ultrawide Camera",
		{ 1.4306, -0.8632, 0.0513, -0.2178, 1.1066, 0.1253, 0.0348, 0.0894, 0.5761 },
		{ 1.1812, -0.5275, -0.1124, -0.3328, 1.2122, 0.1317, -0.0233, 0.1546, 0.4764 }
	},
	{
		"Samsung Galaxy S22 Rear Wide Camera",
		{ 1.467, -0.8565, 0.0839, -0.2414, 1.1197, 0.1371, 0.0355, 0.1, 0.5657 },
		{ 1.3393, -0.6254, -0.1074, -0.2673, 1.1667, 0.1104, 0.0323, 0.1205, 0.4716 }
	},
	{
		"Samsung Galaxy S22 Ultra Front Camera",
		{ 1.5269, -0.7642, 0.0056, -0.1293, 0.9964, 0.1555, 0.1097, 0.0437, 0.4783 },
		{ 1.5766, -0.6853, -0.1551, -0.181, 1.0763, 0.1191, 0.1074, 0.0537, 0.4173 }
	},
	{
		"Samsung Galaxy S22 Ultra Rear Super Telephoto Camera",
		{ 1.3756, -0.7725, -0.0049, -0.2178, 1.0659, 0.1748, 0.0308, 0.106, 0.5367 },
		{ 1.2908, -0.5808, -0.1315, -0.243, 1.1251, 0.1324, 0.0126, 0.1383, 0.4667 }
	},
	{
		"Samsung Galaxy S22 Ultra Rear Telephoto Camera",
		{ 1.464, -0.8978, 0.0054, -0.1864, 1.0184, 0.1955, 0.0497, 0.0694, 0.6091 },
		{ 1.2183, -0.5303, -0.1242, -0.2415, 1.103, 0.1575, 0.0235, 0.1251, 0.4937 }
	},
	{
		"Samsung Galaxy S22 Ultra Rear Ultrawide Camera",
		{ 1.4289, -0.9035, 0.1487, -0.104, 0.9199, 0.2186, 0.0758, 0.0301, 0.593 },
		{ 1.2208, -0.5571, -0.1103, -0.3214, 1.2044, 0.1279, -0.0076, 0.1238, 0.4877 }
	},
	{
		"Samsung Galaxy S22 Ultra Rear Wide Camera",
		{ 1.5206, -0.8614, 0.0997, -0.1919, 1.0495, 0.1643, 0.0551, 0.07, 0.5438 },
		{ 1.3988, -0.6086, -0.1283, -0.2979, 1.2118, 0.0915, 0.0308, 0.1081, 0.4763 }
	},
	{
		"Samsung Galaxy S22+ Front Camera",
		{ 1.6113, -1.128, 0.1743, -0.1723, 0.9587, 0.2514, 0.0629, 0.0034, 0.6269 },
		{ 1.397, -0.673, -0.1519, -0.3167, 1.2066, 0.1198, 0.0048, 0.1116, 0.472 }
	},
	{
		"Samsung Galaxy S22+ Front Camera Adobe Standard",
		{ 1.6113, -1.128, 0.1743, -0.1723, 0.9587, 0.2514, 0.0629, 0.0034, 0.6269 },
		{ 1.397, -0.673, -0.1519, -0.3167, 1.2066, 0.1198, 0.0048, 0.1116, 0.472 }
	},
	{
		"Samsung Galaxy S22+ Rear Telephoto Camera",
		{ 1.5572, -1.0059, 0.0535, -0.2619, 1.1174, 0.1639, 0.0398, 0.0712, 0.627 },
		{ 1.3452, -0.6398, -0.1475, -0.2936, 1.1844, 0.1197, 0.0172, 0.1224, 0.516 }
	},
	{
		"Samsung Galaxy S22+ Rear Ultrawide Camera",
		{ 1.4306, -0.8632, 0.0513, -0.2178, 1.1066, 0.1253, 0.0348, 0.0894, 0.5761 },
		{ 1.1812, -0.5275, -0.1124, -0.3328, 1.2122, 0.1317, -0.0233, 0.1546, 0.4764 }
	},
	{
		"Samsung Galaxy S22+ Rear Wide Camera",
		{ 1.467, -0.8565, 0.0839, -0.2414, 1.1197, 0.1371, 0.0355, 0.1, 0.5657 },
		{ 1.3393, -0.6254, -0.1074, -0.2673, 1.1667, 0.1104, 0.0323, 0.1205, 0.4716 }
	},
	{
		"Samsung Galaxy Z Fold3 Rear Main Camera",
		{ 1.4603, -0.9062, 0.0761, -0.1905, 1.0492, 0.163, 0.0323, 0.0761, 0.5879 },
		{ 1.2315, -0.5732, -0.1085, -0.2463, 1.1114, 0.1528, 0.0028, 0.1262, 0.496 }
	},
	{
		"Samsung Galaxy Z Fold3 Rear Telephoto Camera",
		{ 1.4858, -0.8815, 0.1539, -0.1844, 1.0136, 0.199, 0.0476, 0.0528, 0.4801 },
		{ 1.4123, -0.6454, -0.1269, -0.2278, 1.1157, 0.126, 0.0466, 0.0734, 0.4171 }
	},
	{
		"Samsung Galaxy Z Fold3 Rear Ultrawide Camera",
		{ 1.2931, -0.7975, 0.167, -0.1156, 0.8874, 0.2715, 0.056, 0.0489, 0.5672 },
		{ 1.205, -0.538, -0.1182, -0.692, 1.5777, 0.1087, -0.1004, 0.1593, 0.5436 }
	},
	{
		"Samsung Galaxy Z Fold4 Rear Telephoto Camera",
		{ 1.5286, -0.981, 0.0575, -0.2612, 1.121, 0.1587, 0.0385, 0.0719, 0.6252 },
		{ 1.2731, -0.5963, -0.1309, -0.2723, 1.1503, 0.136, 0.0177, 0.1216, 0.5043 }
	},
	{
		"Samsung Galaxy Z Fold4 Rear Ultrawide Camera",
		{ 1.3265, -0.7752, 0.0703, -0.1992, 1.0332, 0.1925, 0.0403, 0.0764, 0.5848 },
		{ 1.1661, -0.4874, -0.121, -0.3455, 1.2007, 0.1605, -0.0191, 0.146, 0.4863 }
	},
	{
		"Samsung Galaxy Z Fold4 Rear Wide Camera",
		{ 1.4423, -0.8231, 0.0493, -0.2685, 1.188, 0.0859, 0.0355, 0.115, 0.5772 },
		{ 1.2277, -0.5455, -0.0965, -0.3316, 1.2253, 0.1145, -0.0133, 0.1736, 0.476 }
	},
	{
		"Samsung GX10",
		{ 1.1265, -0.4575, 0.0053, -0.7434, 1.5034, 0.2587, -0.0579, 0.0654, 0.9625 },
		{ 0.9679, -0.2965, -0.0811, -0.8622, 1.6514, 0.2182, -0.0975, 0.0883, 0.9793 }
	},
	{
		"SAMSUNG GX20",
		{ 1.1281, -0.4549, 0.0035, -0.6471, 1.4821, 0.1719, -0.1094, 0.2267, 0.7699 },
		{ 0.9427, -0.2714, -0.0868, -0.7493, 1.6093, 0.1373, -0.2199, 0.3264, 0.718 }
	},
	{
		"Samsung GX-1L",
		{ 1.2103, -0.4029, -0.0305, -0.7418, 1.4722, 0.2947, -0.0646, 0.0688, 1.1833 },
		{ 1.0504, -0.2439, -0.1189, -0.8603, 1.6208, 0.2531, -0.1022, 0.0863, 1.2242 }
	},
	{
		"Samsung GX-1S",
		{ 1.2103, -0.4029, -0.0305, -0.7418, 1.4722, 0.2947, -0.0646, 0.0688, 1.1833 },
		{ 1.0504, -0.2439, -0.1189, -0.8603, 1.6208, 0.2531, -0.1022, 0.0863, 1.2242 }
	},
	{
		"Samsung NX1",
		{ 1.3298, -0.6099, -0.0296, -0.5243, 1.6153, -0.1235, -0.0508, 0.122, 0.7758 },
		{ 1.0686, -0.4042, -0.1052, -0.3595, 1.3238, 0.0276, -0.0464, 0.1259, 0.5931 }
	},
	{
		"Samsung NX5",
		{ 1.1681, -0.4928, -0.0648, -0.5013, 1.3274, 0.1891, -0.0444, 0.1358, 0.9125 },
		{ 1.0332, -0.3234, -0.1168, -0.6111, 1.4639, 0.152, -0.1352, 0.2647, 0.8331 }
	},
	{
		"Samsung NX10",
		{ 1.1681, -0.4928, -0.0648, -0.5013, 1.3274, 0.1891, -0.0444, 0.1358, 0.9125 },
		{ 1.0332, -0.3234, -0.1168, -0.6111, 1.4639, 0.152, -0.1352, 0.2647, 0.8331 }
	},
	{
		"Samsung NX11",
		{ 1.1681, -0.4928, -0.0648, -0.5013, 1.3274, 0.1891, -0.0444, 0.1358, 0.9125 },
		{ 1.0332, -0.3234, -0.1168, -0.6111, 1.4639, 0.152, -0.1352, 0.2647, 0.8331 }
	},
	{
		"Samsung NX20",
		{ 0.7824, -0.3107, -0.0673, -0.4586, 1.2734, 0.2046, -0.0398, 0.1084, 0.6592 },
		{ 0.6933, -0.2268, -0.0753, -0.4921, 1.3387, 0.1647, -0.0803, 0.1641, 0.6096 }
	},
	{
		"Samsung NX30",
		{ 0.8306, -0.3396, -0.0291, -0.4093, 1.1851, 0.254, -0.04, 0.1133, 0.5868 },
		{ 0.7557, -0.2522, -0.0739, -0.4679, 1.2949, 0.1894, -0.084, 0.1777, 0.5311 }
	},
	{
		"Samsung NX100",
		{ 1.1681, -0.4928, -0.0648, -0.5013, 1.3274, 0.1891, -0.0444, 0.1358, 0.9125 },
		{ 1.0332, -0.3234, -0.1168, -0.6111, 1.4639, 0.152, -0.1352, 0.2647, 0.8331 }
	},
	{
		"Samsung NX200",
		{ 0.7824, -0.3107, -0.0673, -0.4586, 1.2734, 0.2046, -0.0398, 0.1084, 0.6592 },
		{ 0.6933, -0.2268, -0.0753, -0.4921, 1.3387, 0.1647, -0.0803, 0.1641, 0.6096 }
	},
	{
		"Samsung NX210",
		{ 0.7824, -0.3107, -0.0673, -0.4586, 1.2734, 0.2046, -0.0398, 0.1084, 0.6592 },
		{ 0.6933, -0.2268, -0.0753, -0.4921, 1.3387, 0.1647, -0.0803, 0.1641, 0.6096 }
	},
	{
		"Samsung NX300",
		{ 0.8306, -0.3396, -0.0291, -0.4093, 1.1851, 0.254, -0.04, 0.1133, 0.5868 },
		{ 0.7557, -0.2522, -0.0739, -0.4679, 1.2949, 0.1894, -0.084, 0.1777, 0.5311 }
	},
	{
		"Samsung NX500",
		{ 1.3298, -0.6099, -0.0296, -0.5243, 1.6153, -0.1235, -0.0508, 0.122, 0.7758 },
		{ 1.0686, -0.4042, -0.1052, -0.3595, 1.3238, 0.0276, -0.0464, 0.1259, 0.5931 }
	},
	{
		"Samsung NX1000",
		{ 0.7824, -0.3107, -0.0673, -0.4586, 1.2734, 0.2046, -0.0398, 0.1084, 0.6592 },
		{ 0.6933, -0.2268, -0.0753, -0.4921, 1.3387, 0.1647, -0.0803, 0.1641, 0.6096 }
	},
	{
		"Samsung NX1100",
		{ 0.7824, -0.3107, -0.0673, -0.4586, 1.2734, 0.2046, -0.0398, 0.1084, 0.6592 },
		{ 0.6933, -0.2268, -0.0753, -0.4921, 1.3387, 0.1647, -0.0803, 0.1641, 0.6096 }
	},
	{
		"Samsung NX2000",
		{ 0.8306, -0.3396, -0.0291, -0.4093, 1.1851, 0.254, -0.04, 0.1133, 0.5868 },
		{ 0.7557, -0.2522, -0.0739, -0.4679, 1.2949, 0.1894, -0.084, 0.1777, 0.5311 }
	},
	{
		"Samsung NX3000",
		{ 0.9174, -0.4272, -0.005, -0.4962, 1.3161, 0.1969, -0.0507, 0.1152, 0.6086 },
		{ 0.806, -0.2933, -0.0761, -0.4504, 1.289, 0.1762, -0.063, 0.1489, 0.5227 }
	},
	{
		"Samsung NX3300",
		{ 0.9174, -0.4272, -0.005, -0.4962, 1.3161, 0.1969, -0.0507, 0.1152, 0.6086 },
		{ 0.806, -0.2933, -0.0761, -0.4504, 1.289, 0.1762, -0.063, 0.1489, 0.5227 }
	},
	{
		"Samsung NX mini",
		{ 0.5555, -0.1798, -0.0086, -0.3853, 1.1227, 0.3016, -0.0553, 0.1311, 0.6446 },
		{ 0.5222, -0.1196, -0.055, -0.654, 1.4649, 0.2009, -0.1666, 0.2819, 0.5657 }
	},
	{
		"Samsung NX U",
		{ 0.8306, -0.3396, -0.0291, -0.4093, 1.1851, 0.254, -0.04, 0.1133, 0.5868 },
		{ 0.7557, -0.2522, -0.0739, -0.4679, 1.2949, 0.1894, -0.084, 0.1777, 0.5311 }
	},
	{
		"Samsung WB2000",
		{ 1.2389, -0.4375, -0.038, -0.0566, 0.8728, 0.2203, 0.0308, 0.1234, 0.4957 },
		{ 1.2093, -0.3557, -0.1155, -0.1, 0.9534, 0.1733, -0.0022, 0.1787, 0.4576 }
	},
	{
		"SIGMA fp",
		{ 1.396, -0.8184, 0.0958, -0.3602, 1.1625, 0.224, -0.0097, 0.0696, 0.6663 },
		{ 1.2431, -0.5541, -0.1, -0.4387, 1.2361, 0.2265, -0.0732, 0.1526, 0.597 }
	},
	{
		"SIGMA fp L",
		{ 1.3016, -0.752, 0.0396, -0.3698, 1.1695, 0.2267, -0.0148, 0.058, 0.6709 },
		{ 1.0966, -0.4429, -0.1034, -0.3728, 1.1744, 0.2243, -0.0298, 0.1089, 0.5444 }
	},
	{
		"Skydio 2",
		{ 1.702, -1.2335, 0.1362, -0.1152, 0.8736, 0.2878, 0.0526, 0.0191, 0.629 },
		{ 1.1868, -0.548, -0.1159, -0.2409, 1.0734, 0.1926, -0.0263, 0.1395, 0.5177 }
	},
	{
		"Sony DCZV1B",
		{ 1.014, -0.5797, 0.0815, -0.2925, 1.0962, 0.2252, 0.0042, 0.0642, 0.6456 },
		{ 0.828, -0.2987, -0.0703, -0.3531, 1.1645, 0.2133, -0.055, 0.1542, 0.5312 }
	},
	{
		"Sony DSC-HX95",
		{ 1.4883, -0.7877, -0.0463, -0.2977, 1.2186, 0.083, 0.0494, -0.0022, 0.5367 },
		{ 1.3076, -0.5686, -0.1481, -0.4027, 1.2851, 0.1251, -0.0167, 0.0725, 0.4937 }
	},
	{
		"Sony DSC-HX99",
		{ 1.4883, -0.7877, -0.0463, -0.2977, 1.2186, 0.083, 0.0494, -0.0022, 0.5367 },
		{ 1.3076, -0.5686, -0.1481, -0.4027, 1.2851, 0.1251, -0.0167, 0.0725, 0.4937 }
	},
	{
		"Sony DSC-R1",
		{ 1.0011, -0.4237, 0.0183, -0.6596, 1.3898, 0.2984, -0.094, 0.137, 0.7491 },
		{ 0.8512, -0.2641, -0.0694, -0.8041, 1.567, 0.2526, -0.182, 0.2117, 0.7414 }
	},
	{
		"Sony DSC-RX0",
		{ 1.061, -0.4761, -0.0215, -0.3192, 1.1711, 0.1657, -0.0264, 0.1026, 0.5904 },
		{ 0.9396, -0.3507, -0.0843, -0.2497, 1.1111, 0.1572, -0.0343, 0.1355, 0.5089 }
	},
	{
		"Sony DSC-RX0M2",
		{ 1.061, -0.4761, -0.0215, -0.3192, 1.1711, 0.1657, -0.0264, 0.1026, 0.5904 },
		{ 0.9396, -0.3507, -0.0843, -0.2497, 1.1111, 0.1572, -0.0343, 0.1355, 0.5089 }
	},
	{
		"Sony DSC-RX1",
		{ 0.6637, -0.2083, -0.0145, -0.4384, 1.1498, 0.3308, -0.0459, 0.1154, 0.7567 },
		{ 0.6344, -0.1612, -0.0462, -0.4863, 1.2477, 0.2681, -0.0865, 0.1786, 0.6899 }
	},
	{
		"Sony DSC-RX1R",
		{ 0.6637, -0.2083, -0.0145, -0.4384, 1.1498, 0.3308, -0.0459, 0.1154, 0.7567 },
		{ 0.6344, -0.1612, -0.0462, -0.4863, 1.2477, 0.2681, -0.0865, 0.1786, 0.6899 }
	},
	{
		"Sony DSC-RX1RM2",
		{ 0.6985, -0.2168, -0.0419, -0.5016, 1.3246, 0.1928, -0.0408, 0.0981, 0.7177 },
		{ 0.6629, -0.19, -0.0483, -0.4618, 1.2349, 0.255, -0.0622, 0.1381, 0.6514 }
	},
	{
		"Sony DSC-RX10",
		{ 0.6486, -0.1903, -0.0025, -0.3661, 1.1315, 0.2685, -0.07, 0.1611, 0.5382 },
		{ 0.6679, -0.1825, -0.0745, -0.5047, 1.3256, 0.1953, -0.158, 0.2422, 0.5183 }
	},
	{
		"Sony DSC-RX10M2",
		{ 0.6486, -0.1903, -0.0025, -0.3661, 1.1315, 0.2685, -0.07, 0.1611, 0.5382 },
		{ 0.6679, -0.1825, -0.0745, -0.5047, 1.3256, 0.1953, -0.158, 0.2422, 0.5183 }
	},
	{
		"Sony DSC-RX10M3",
		{ 0.6486, -0.1903, -0.0025, -0.3661, 1.1315, 0.2685, -0.07, 0.1611, 0.5382 },
		{ 0.6679, -0.1825, -0.0745, -0.5047, 1.3256, 0.1953, -0.158, 0.2422, 0.5183 }
	},
	{
		"Sony DSC-RX10M4",
		{ 0.8852, -0.3765, -0.0028, -0.3758, 1.2219, 0.1702, -0.0297, 0.1042, 0.6023 },
		{ 0.7699, -0.2566, -0.0629, -0.2967, 1.127, 0.1928, -0.0378, 0.1286, 0.4807 }
	},
	{
		"Sony DSC-RX100",
		{ 0.9105, -0.3443, -0.0742, -0.303, 1.108, 0.2233, -0.008, 0.0639, 0.5008 },
		{ 0.8651, -0.2754, -0.1057, -0.3464, 1.2207, 0.1373, -0.0568, 0.1398, 0.4434 }
	},
	{
		"Sony DSC-RX100M2",
		{ 0.7366, -0.3213, 0.038, -0.3609, 1.1127, 0.2852, -0.0218, 0.0694, 0.5821 },
		{ 0.6596, -0.2079, -0.0562, -0.4782, 1.3016, 0.1933, -0.097, 0.1581, 0.5181 }
	},
	{
		"Sony DSC-RX100M3",
		{ 0.7366, -0.3213, 0.038, -0.3609, 1.1127, 0.2852, -0.0218, 0.0694, 0.5821 },
		{ 0.6596, -0.2079, -0.0562, -0.4782, 1.3016, 0.1933, -0.097, 0.1581, 0.5181 }
	},
	{
		"Sony DSC-RX100M4",
		{ 0.7366, -0.3213, 0.038, -0.3609, 1.1127, 0.2852, -0.0218, 0.0694, 0.5821 },
		{ 0.6596, -0.2079, -0.0562, -0.4782, 1.3016, 0.1933, -0.097, 0.1581, 0.5181 }
	},
	{
		"Sony DSC-RX100M5",
		{ 0.7366, -0.3213, 0.038, -0.3609, 1.1127, 0.2852, -0.0218, 0.0694, 0.5821 },
		{ 0.6596, -0.2079, -0.0562, -0.4782, 1.3016, 0.1933, -0.097, 0.1581, 0.5181 }
	},
	{
		"Sony DSC-RX100M5A",
		{ 1.1677, -0.6599, 0.0772, -0.3394, 1.1999, 0.1544, 0.0001, 0.0793, 0.6843 },
		{ 1.1176, -0.47, -0.0965, -0.4004, 1.2184, 0.2032, -0.0763, 0.1726, 0.5876 }
	},
	{
		"Sony DSC-RX100M6",
		{ 0.8627, -0.4051, 0.0557, -0.2452, 1.0166, 0.2665, -0.0043, 0.0764, 0.5883 },
		{ 0.7325, -0.2321, -0.0596, -0.3494, 1.1674, 0.2055, -0.0668, 0.1562, 0.5031 }
	},
	{
		"Sony DSC-RX100M7",
		{ 1.2129, -0.7065, 0.0755, -0.3743, 1.1594, 0.2442, -0.0012, 0.0647, 0.6561 },
		{ 1.0315, -0.439, -0.0937, -0.4859, 1.2734, 0.2365, -0.0734, 0.1537, 0.5997 }
	},
	{
		"Sony DSC-V3",
		{ 0.8738, -0.3906, 0.0041, -0.6263, 1.3058, 0.3613, -0.0641, 0.0904, 0.7697 },
		{ 0.7511, -0.2571, -0.0691, -0.7894, 1.5088, 0.3059, -0.0948, 0.1111, 0.8128 }
	},
	{
		"Sony DSLR-A100",
		{ 1.0336, -0.3752, -0.0202, -0.7347, 1.4918, 0.2626, -0.0433, 0.0478, 0.7015 },
		{ 0.9437, -0.2812, -0.0774, -0.8405, 1.6215, 0.2291, -0.0709, 0.0596, 0.7181 }
	},
	{
		"Sony DSLR-A200",
		{ 1.1085, -0.4387, -0.0219, -0.7253, 1.4836, 0.2615, -0.0415, 0.0458, 0.6948 },
		{ 0.9847, -0.3091, -0.0929, -0.8485, 1.6346, 0.2225, -0.0714, 0.0595, 0.7103 }
	},
	{
		"Sony DSLR-A230",
		{ 1.1085, -0.4387, -0.0219, -0.7253, 1.4836, 0.2615, -0.0415, 0.0458, 0.6948 },
		{ 0.9847, -0.3091, -0.0929, -0.8485, 1.6346, 0.2225, -0.0714, 0.0595, 0.7103 }
	},
	{
		"Sony DSLR-A290",
		{ 0.6459, -0.1991, -0.0211, -0.7683, 1.4944, 0.2987, -0.0408, 0.0428, 0.7224 },
		{ 0.6038, -0.1484, -0.0579, -0.9145, 1.6746, 0.2512, -0.0875, 0.0746, 0.7218 }
	},
	{
		"Sony DSLR-A300",
		{ 1.1085, -0.4387, -0.0219, -0.7253, 1.4836, 0.2615, -0.0415, 0.0458, 0.6948 },
		{ 0.9847, -0.3091, -0.0929, -0.8485, 1.6346, 0.2225, -0.0714, 0.0595, 0.7103 }
	},
	{
		"Sony DSLR-A330",
		{ 1.1085, -0.4387, -0.0219, -0.7253, 1.4836, 0.2615, -0.0415, 0.0458, 0.6948 },
		{ 0.9847, -0.3091, -0.0929, -0.8485, 1.6346, 0.2225, -0.0714, 0.0595, 0.7103 }
	},
	{
		"Sony DSLR-A350",
		{ 0.6459, -0.1991, -0.0211, -0.7683, 1.4944, 0.2987, -0.0408, 0.0428, 0.7224 },
		{ 0.6038, -0.1484, -0.0579, -0.9145, 1.6746, 0.2512, -0.0875, 0.0746, 0.7218 }
	},
	{
		"Sony DSLR-A380",
		{ 0.6459, -0.1991, -0.0211, -0.7683, 1.4944, 0.2987, -0.0408, 0.0428, 0.7224 },
		{ 0.6038, -0.1484, -0.0579, -0.9145, 1.6746, 0.2512, -0.0875, 0.0746, 0.7218 }
	},
	{
		"Sony DSLR-A390",
		{ 0.6459, -0.1991, -0.0211, -0.7683, 1.4944, 0.2987, -0.0408, 0.0428, 0.7224 },
		{ 0.6038, -0.1484, -0.0579, -0.9145, 1.6746, 0.2512, -0.0875, 0.0746, 0.7218 }
	},
	{
		"Sony DSLR-A450",
		{ 0.7702, -0.3694, 0.0411, -0.4124, 1.1197, 0.337, -0.0219, 0.0739, 0.7934 },
		{ 0.495, -0.058, -0.0103, -0.5228, 1.2542, 0.3029, -0.0709, 0.1435, 0.7371 }
	},
	{
		"Sony DSLR-A500",
		{ 0.9548, -0.5128, 0.0467, -0.4471, 1.1739, 0.3117, -0.0177, 0.0673, 0.832 },
		{ 0.6046, -0.1127, -0.0278, -0.5574, 1.3076, 0.2786, -0.0691, 0.1419, 0.7625 }
	},
	{
		"Sony DSLR-A550",
		{ 0.7702, -0.3694, 0.0411, -0.4124, 1.1197, 0.337, -0.0219, 0.0739, 0.7934 },
		{ 0.495, -0.058, -0.0103, -0.5228, 1.2542, 0.3029, -0.0709, 0.1435, 0.7371 }
	},
	{
		"Sony DSLR-A560",
		{ 0.7702, -0.3694, 0.0411, -0.4124, 1.1197, 0.337, -0.0219, 0.0739, 0.7934 },
		{ 0.495, -0.058, -0.0103, -0.5228, 1.2542, 0.3029, -0.0709, 0.1435, 0.7371 }
	},
	{
		"Sony DSLR-A580",
		{ 0.6031, -0.178, -0.0178, -0.4219, 1.1316, 0.3336, -0.0501, 0.1133, 0.7046 },
		{ 0.5932, -0.1492, -0.0411, -0.4813, 1.2285, 0.2856, -0.0741, 0.1524, 0.6739 }
	},
	{
		"Sony DSLR-A700",
		{ 0.615, -0.1189, -0.0137, -0.7291, 1.4699, 0.2826, -0.1103, 0.1608, 0.7414 },
		{ 0.5775, -0.0805, -0.0359, -0.8573, 1.6294, 0.2391, -0.1943, 0.2342, 0.7249 }
	},
	{
		"Sony DSLR-A850",
		{ 0.8236, -0.4393, 0.0195, -0.4619, 1.1797, 0.3221, -0.0145, 0.0534, 0.8908 },
		{ 0.5413, -0.1162, -0.0365, -0.5665, 1.3098, 0.2866, -0.0608, 0.1179, 0.844 }
	},
	{
		"Sony DSLR-A900",
		{ 0.56, -0.1508, -0.016, -0.7208, 1.412, 0.343, -0.0919, 0.1251, 0.8534 },
		{ 0.5209, -0.1072, -0.0397, -0.8845, 1.6121, 0.2919, -0.1618, 0.1802, 0.8654 }
	},
	{
		"Sony ILCA-68",
		{ 0.6746, -0.2409, -0.0219, -0.4896, 1.243, 0.2776, -0.0553, 0.1083, 0.7198 },
		{ 0.6435, -0.1903, -0.0536, -0.4722, 1.2449, 0.255, -0.0663, 0.1363, 0.6517 }
	},
	{
		"Sony ILCA-77M2",
		{ 0.6425, -0.2411, 0.0035, -0.3975, 1.1576, 0.2736, -0.0454, 0.1038, 0.6909 },
		{ 0.5991, -0.1732, -0.0443, -0.41, 1.1989, 0.2381, -0.0704, 0.1467, 0.5992 }
	},
	{
		"Sony ILCA-99M2",
		{ 0.7268, -0.2668, -0.0104, -0.516, 1.287, 0.2552, -0.0585, 0.1176, 0.728 },
		{ 0.666, -0.1918, -0.0471, -0.4613, 1.2398, 0.2485, -0.0649, 0.1433, 0.6447 }
	},
	{
		"Sony ILCE-1",
		{ 0.8933, -0.4409, 0.02, -0.4637, 1.2364, 0.2554, -0.0304, 0.0803, 0.7616 },
		{ 0.8161, -0.2947, -0.0739, -0.4811, 1.2668, 0.2389, -0.0437, 0.1229, 0.6524 }
	},
	{
		"Sony ILCE-7",
		{ 0.7491, -0.3027, 0.0351, -0.4231, 1.1579, 0.3031, -0.0818, 0.1721, 0.7466 },
		{ 0.5271, -0.0712, -0.0347, -0.6153, 1.3653, 0.2763, -0.1601, 0.2366, 0.7242 }
	},
	{
		"Sony ILCE-7C",
		{ 0.8664, -0.4056, 0.0403, -0.4565, 1.2378, 0.2453, -0.0301, 0.0889, 0.7157 },
		{ 0.7374, -0.2389, -0.0551, -0.5435, 1.3162, 0.2519, -0.1006, 0.1795, 0.6552 }
	},
	{
		"Sony ILCE-7M2",
		{ 0.7491, -0.3027, 0.0351, -0.4231, 1.1579, 0.3031, -0.0818, 0.1721, 0.7466 },
		{ 0.5271, -0.0712, -0.0347, -0.6153, 1.3653, 0.2763, -0.1601, 0.2366, 0.7242 }
	},
	{
		"Sony ILCE-7M3",
		{ 0.8664, -0.4056, 0.0403, -0.4565, 1.2378, 0.2453, -0.0301, 0.0889, 0.7157 },
		{ 0.7374, -0.2389, -0.0551, -0.5435, 1.3162, 0.2519, -0.1006, 0.1795, 0.6552 }
	},
	{
		"Sony ILCE-7M4",
		{ 0.8784, -0.4791, 0.1177, -0.3468, 1.0693, 0.3213, 0.0009, 0.0507, 0.7395 },
		{ 0.746, -0.2365, -0.0588, -0.5687, 1.3442, 0.2474, -0.0624, 0.1156, 0.6584 }
	},
	{
		"Sony ILCE-7R",
		{ 0.7216, -0.2921, 0.035, -0.4204, 1.1461, 0.3143, -0.0767, 0.1485, 0.7418 },
		{ 0.4913, -0.0541, -0.0202, -0.613, 1.3513, 0.2906, -0.1564, 0.2151, 0.7183 }
	},
	{
		"Sony ILCE-7RM2",
		{ 0.6985, -0.2168, -0.0419, -0.5016, 1.3246, 0.1928, -0.0408, 0.0981, 0.7177 },
		{ 0.6629, -0.19, -0.0483, -0.4618, 1.2349, 0.255, -0.0622, 0.1381, 0.6514 }
	},
	{
		"Sony ILCE-7RM3",
		{ 0.7683, -0.3276, 0.0299, -0.363, 1.0892, 0.3161, -0.0162, 0.0671, 0.7133 },
		{ 0.664, -0.1847, -0.0503, -0.5238, 1.301, 0.2474, -0.0993, 0.1673, 0.6527 }
	},
	{
		"Sony ILCE-7RM3A",
		{ 0.7683, -0.3276, 0.0299, -0.363, 1.0892, 0.3161, -0.0162, 0.0671, 0.7133 },
		{ 0.664, -0.1847, -0.0503, -0.5238, 1.301, 0.2474, -0.0993, 0.1673, 0.6527 }
	},
	{
		"Sony ILCE-7RM4",
		{ 0.9054, -0.4504, 0.0215, -0.4751, 1.2611, 0.2388, -0.0296, 0.0802, 0.6816 },
		{ 0.7662, -0.2686, -0.066, -0.524, 1.2965, 0.253, -0.0796, 0.1508, 0.6167 }
	},
	{
		"Sony ILCE-7RM4A",
		{ 0.9054, -0.4504, 0.0215, -0.4751, 1.2611, 0.2388, -0.0296, 0.0802, 0.6816 },
		{ 0.7662, -0.2686, -0.066, -0.524, 1.2965, 0.253, -0.0796, 0.1508, 0.6167 }
	},
	{
		"Sony ILCE-7RM5",
		{ 0.9185, -0.4857, 0.0505, -0.3651, 1.1061, 0.2982, -0.0161, 0.0698, 0.6769 },
		{ 0.82, -0.2976, -0.0719, -0.4296, 1.2053, 0.2532, -0.0429, 0.1282, 0.5774 }
	},
	{
		"Sony ILCE-7S",
		{ 0.6263, -0.1964, 0.0102, -0.4375, 1.2428, 0.2171, -0.066, 0.1559, 0.7146 },
		{ 0.5838, -0.143, -0.0246, -0.3497, 1.1477, 0.2297, -0.0748, 0.1885, 0.5778 }
	},
	{
		"Sony ILCE-7SM2",
		{ 0.6263, -0.1964, 0.0102, -0.4375, 1.2428, 0.2171, -0.066, 0.1559, 0.7146 },
		{ 0.5838, -0.143, -0.0246, -0.3497, 1.1477, 0.2297, -0.0748, 0.1885, 0.5778 }
	},
	{
		"Sony ILCE-7SM3",
		{ 0.7785, -0.3873, 0.0752, -0.367, 1.0738, 0.3395, -0.0209, 0.0881, 0.752 },
		{ 0.6912, -0.2127, -0.0469, -0.447, 1.2175, 0.2587, -0.0398, 0.1478, 0.6492 }
	},
	{
		"Sony ILCE-9",
		{ 0.6886, -0.2314, -0.0094, -0.5285, 1.2967, 0.258, -0.0681, 0.129, 0.7468 },
		{ 0.6389, -0.1703, -0.0378, -0.4562, 1.2265, 0.2587, -0.067, 0.1489, 0.655 }
	},
	{
		"Sony ILCE-9M2",
		{ 0.6886, -0.2314, -0.0094, -0.5285, 1.2967, 0.258, -0.0681, 0.129, 0.7468 },
		{ 0.6389, -0.1703, -0.0378, -0.4562, 1.2265, 0.2587, -0.067, 0.1489, 0.655 }
	},
	{
		"Sony ILCE-3000",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony ILCE-5000",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony ILCE-5100",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony ILCE-6000",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony ILCE-6100",
		{ 0.921, -0.4777, 0.0345, -0.4492, 1.3117, 0.1471, -0.0345, 0.0879, 0.6708 },
		{ 0.7657, -0.2847, -0.0607, -0.4083, 1.1966, 0.2389, -0.0684, 0.1418, 0.5844 }
	},
	{
		"Sony ILCE-6300",
		{ 0.6502, -0.2407, 0.0023, -0.3899, 1.1688, 0.2511, -0.0469, 0.1068, 0.6781 },
		{ 0.5973, -0.1695, -0.0419, -0.3826, 1.1797, 0.2293, -0.0639, 0.1398, 0.5789 }
	},
	{
		"Sony ILCE-6400",
		{ 0.921, -0.4777, 0.0345, -0.4492, 1.3117, 0.1471, -0.0345, 0.0879, 0.6708 },
		{ 0.7657, -0.2847, -0.0607, -0.4083, 1.1966, 0.2389, -0.0684, 0.1418, 0.5844 }
	},
	{
		"Sony ILCE-6500",
		{ 0.6502, -0.2407, 0.0023, -0.3899, 1.1688, 0.2511, -0.0469, 0.1068, 0.6781 },
		{ 0.5973, -0.1695, -0.0419, -0.3826, 1.1797, 0.2293, -0.0639, 0.1398, 0.5789 }
	},
	{
		"Sony ILCE-6600",
		{ 0.921, -0.4777, 0.0345, -0.4492, 1.3117, 0.1471, -0.0345, 0.0879, 0.6708 },
		{ 0.7657, -0.2847, -0.0607, -0.4083, 1.1966, 0.2389, -0.0684, 0.1418, 0.5844 }
	},
	{
		"Sony ILCE-QX1",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony ILME-FX3",
		{ 0.7785, -0.3873, 0.0752, -0.367, 1.0738, 0.3395, -0.0209, 0.0881, 0.752 },
		{ 0.6912, -0.2127, -0.0469, -0.447, 1.2175, 0.2587, -0.0398, 0.1478, 0.6492 }
	},
	{
		"Sony ILME-FX30",
		{ 0.793, -0.406, 0.0417, -0.374, 1.1119, 0.3015, -0.0202, 0.0741, 0.6896 },
		{ 0.6972, -0.2408, -0.06, -0.433, 1.2101, 0.2515, -0.0388, 0.1277, 0.5847 }
	},
	{
		"Sony NEX-3",
		{ 0.671, -0.1934, -0.0172, -0.4303, 1.1507, 0.3202, -0.0527, 0.1307, 0.7431 },
		{ 0.6549, -0.155, -0.0436, -0.488, 1.2435, 0.2753, -0.0854, 0.1868, 0.6976 }
	},
	{
		"Sony NEX-3N",
		{ 0.6442, -0.2082, 0.001, -0.4194, 1.1154, 0.3502, -0.0458, 0.0986, 0.7206 },
		{ 0.6129, -0.1545, -0.0418, -0.493, 1.249, 0.2743, -0.0977, 0.1693, 0.6615 }
	},
	{
		"Sony NEX-5",
		{ 0.671, -0.1934, -0.0172, -0.4303, 1.1507, 0.3202, -0.0527, 0.1307, 0.7431 },
		{ 0.6549, -0.155, -0.0436, -0.488, 1.2435, 0.2753, -0.0854, 0.1868, 0.6976 }
	},
	{
		"Sony NEX-5N",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony NEX-5R",
		{ 0.6442, -0.2082, 0.001, -0.4194, 1.1154, 0.3502, -0.0458, 0.0986, 0.7206 },
		{ 0.6129, -0.1545, -0.0418, -0.493, 1.249, 0.2743, -0.0977, 0.1693, 0.6615 }
	},
	{
		"Sony NEX-5T",
		{ 0.6442, -0.2082, 0.001, -0.4194, 1.1154, 0.3502, -0.0458, 0.0986, 0.7206 },
		{ 0.6129, -0.1545, -0.0418, -0.493, 1.249, 0.2743, -0.0977, 0.1693, 0.6615 }
	},
	{
		"Sony NEX-6",
		{ 0.6442, -0.2082, 0.001, -0.4194, 1.1154, 0.3502, -0.0458, 0.0986, 0.7206 },
		{ 0.6129, -0.1545, -0.0418, -0.493, 1.249, 0.2743, -0.0977, 0.1693, 0.6615 }
	},
	{
		"Sony NEX-7",
		{ 0.5644, -0.1547, -0.0028, -0.4237, 1.1032, 0.3701, -0.046, 0.1056, 0.7676 },
		{ 0.5491, -0.1192, -0.0363, -0.4951, 1.2342, 0.2948, -0.0911, 0.1722, 0.7192 }
	},
	{
		"Sony NEX-C3",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony NEX-F3",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony NEX-VG20",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony NEX-VG30",
		{ 0.6442, -0.2082, 0.001, -0.4194, 1.1154, 0.3502, -0.0458, 0.0986, 0.7206 },
		{ 0.6129, -0.1545, -0.0418, -0.493, 1.249, 0.2743, -0.0977, 0.1693, 0.6615 }
	},
	{
		"Sony NEX-VG900",
		{ 0.6637, -0.2083, -0.0145, -0.4384, 1.1498, 0.3308, -0.0459, 0.1154, 0.7567 },
		{ 0.6344, -0.1612, -0.0462, -0.4863, 1.2477, 0.2681, -0.0865, 0.1786, 0.6899 }
	},
	{
		"Sony SLT-A33",
		{ 0.5988, -0.1393, -0.0128, -0.4585, 1.1727, 0.3265, -0.0652, 0.1446, 0.7403 },
		{ 0.6069, -0.1221, -0.0366, -0.5221, 1.2779, 0.2734, -0.1024, 0.2066, 0.6834 }
	},
	{
		"Sony SLT-A35",
		{ 0.6247, -0.2128, -0.011, -0.3884, 1.0696, 0.3696, -0.0388, 0.0927, 0.7231 },
		{ 0.5986, -0.1618, -0.0415, -0.4557, 1.182, 0.312, -0.0681, 0.1404, 0.6971 }
	},
	{
		"Sony SLT-A37",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony SLT-A55V",
		{ 0.6031, -0.178, -0.0178, -0.4219, 1.1316, 0.3336, -0.0501, 0.1133, 0.7046 },
		{ 0.5932, -0.1492, -0.0411, -0.4813, 1.2285, 0.2856, -0.0741, 0.1524, 0.6739 }
	},
	{
		"Sony SLT-A57",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony SLT-A58",
		{ 0.6123, -0.1803, -0.0213, -0.4145, 1.1075, 0.3541, -0.041, 0.0927, 0.7033 },
		{ 0.5991, -0.1456, -0.0455, -0.4764, 1.2135, 0.298, -0.0707, 0.1425, 0.6701 }
	},
	{
		"Sony SLT-A65",
		{ 0.5644, -0.1547, -0.0028, -0.4237, 1.1032, 0.3701, -0.046, 0.1056, 0.7676 },
		{ 0.5491, -0.1192, -0.0363, -0.4951, 1.2342, 0.2948, -0.0911, 0.1722, 0.7192 }
	},
	{
		"Sony SLT-A77",
		{ 0.5644, -0.1547, -0.0028, -0.4237, 1.1032, 0.3701, -0.046, 0.1056, 0.7676 },
		{ 0.5491, -0.1192, -0.0363, -0.4951, 1.2342, 0.2948, -0.0911, 0.1722, 0.7192 }
	},
	{
		"Sony SLT-A99V",
		{ 0.6637, -0.2083, -0.0145, -0.4384, 1.1498, 0.3308, -0.0459, 0.1154, 0.7567 },
		{ 0.6344, -0.1612, -0.0462, -0.4863, 1.2477, 0.2681, -0.0865, 0.1786, 0.6899 }
	},
	{
		"Sony Xperia 1 II Telephoto Camera",
		{ 1.6431, -0.9541, 0.0301, -0.236, 1.1317, 0.1162, 0.1074, 0.0318, 0.5343 },
		{ 1.343, -0.5578, -0.1438, -0.4247, 1.4792, -0.0843, 0.0707, 0.0814, 0.3801 }
	},
	{
		"Sony Xperia 1 II Ultra wide-angle Camera",
		{ 1.3893, -0.876, 0.1272, -0.1799, 1.0089, 0.1995, 0.0431, 0.0571, 0.608 },
		{ 1.1554, -0.5017, -0.1235, -0.2681, 1.1577, 0.1222, -0.0005, 0.143, 0.4799 }
	},
	{
		"Sony Xperia 1 II Wide-angle Camera",
		{ 1.4922, -0.9681, 0.1091, -0.1486, 0.9647, 0.2165, 0.0658, 0.0191, 0.6303 },
		{ 1.2352, -0.5671, -0.1186, -0.2266, 1.1193, 0.1203, 0.0372, 0.0814, 0.4971 }
	},
	{
		"Sony Xperia 1 III Super Telephoto Camera",
		{ 1.746, -1.153, 0.1236, -0.1228, 0.9946, 0.15, 0.0911, 0.0167, 0.5931 },
		{ 1.3617, -0.6611, -0.1125, -0.2148, 1.0882, 0.1442, 0.0234, 0.1184, 0.4582 }
	},
	{
		"Sony Xperia 1 III Telephoto Camera",
		{ 1.746, -1.153, 0.1236, -0.1228, 0.9946, 0.15, 0.0911, 0.0167, 0.5931 },
		{ 1.3617, -0.6611, -0.1125, -0.2148, 1.0882, 0.1442, 0.0234, 0.1184, 0.4582 }
	},
	{
		"Sony Xperia 1 III Ultra wide-angle Camera",
		{ 1.6617, -1.1537, 0.1054, -0.2632, 1.128, 0.1524, 0.0252, 0.0724, 0.6088 },
		{ 1.1841, -0.5405, -0.103, -0.263, 1.136, 0.1425, 0.0055, 0.1278, 0.4803 }
	},
	{
		"Sony Xperia 1 III Wide-angle Camera",
		{ 1.2627, -0.7393, 0.1013, -0.2192, 1.0227, 0.2286, 0.0223, 0.0802, 0.57 },
		{ 1.2147, -0.5611, -0.1086, -0.2639, 1.1332, 0.147, -0.0016, 0.1374, 0.4846 }
	},
	{
		"Sony Xperia 1 IV Ultrawide Camera",
		{ 1.3767, -0.8775, 0.1654, -0.1391, 0.9419, 0.2329, 0.0572, 0.0514, 0.5728 },
		{ 1.1347, -0.4877, -0.1041, -0.4065, 1.2784, 0.1377, -0.0646, 0.1887, 0.486 }
	},
	{
		"Sony Xperia 1 IV Wide Camera",
		{ 1.4191, -0.8981, 0.1382, -0.2434, 1.0948, 0.1696, 0.0246, 0.0805, 0.5747 },
		{ 1.1551, -0.506, -0.1034, -0.4566, 1.322, 0.1434, -0.0822, 0.1864, 0.4932 }
	},
	{
		"Sony Xperia 1 IV Zoom Camera",
		{ 1.6899, -1.0843, 0.1209, -0.1396, 0.9956, 0.1685, 0.0679, 0.0271, 0.5641 },
		{ 1.4161, -0.6652, -0.1349, -0.2109, 1.0806, 0.1487, 0.0287, 0.0912, 0.4636 }
	},
	{
		"Sony Xperia 1 Wide-angle Camera",
		{ 1.3914, -0.8469, 0.0802, -0.16, 0.9988, 0.1885, 0.0654, 0.049, 0.5668 },
		{ 1.2042, -0.5521, -0.0995, -0.2205, 1.0859, 0.1536, 0.0329, 0.1152, 0.4649 }
	},
	{
		"Sony Xperia 5 II Telephoto Camera",
		{ 1.6431, -0.9541, 0.0301, -0.236, 1.1317, 0.1162, 0.1074, 0.0318, 0.5343 },
		{ 1.343, -0.5578, -0.1438, -0.4247, 1.4792, -0.0843, 0.0707, 0.0814, 0.3801 }
	},
	{
		"Sony Xperia 5 II Ultra wide-angle Camera",
		{ 1.3893, -0.876, 0.1272, -0.1799, 1.0089, 0.1995, 0.0431, 0.0571, 0.608 },
		{ 1.1554, -0.5017, -0.1235, -0.2681, 1.1577, 0.1222, -0.0005, 0.143, 0.4799 }
	},
	{
		"Sony Xperia 5 II Wide-angle Camera",
		{ 1.4922, -0.9681, 0.1091, -0.1486, 0.9647, 0.2165, 0.0658, 0.0191, 0.6303 },
		{ 1.2352, -0.5671, -0.1186, -0.2266, 1.1193, 0.1203, 0.0372, 0.0814, 0.4971 }
	},
	{
		"Sony Xperia 5 III Super Telephoto Camera",
		{ 1.746, -1.153, 0.1236, -0.1228, 0.9946, 0.15, 0.0911, 0.0167, 0.5931 },
		{ 1.3617, -0.6611, -0.1125, -0.2148, 1.0882, 0.1442, 0.0234, 0.1184, 0.4582 }
	},
	{
		"Sony Xperia 5 III Telephoto Camera",
		{ 1.746, -1.153, 0.1236, -0.1228, 0.9946, 0.15, 0.0911, 0.0167, 0.5931 },
		{ 1.3617, -0.6611, -0.1125, -0.2148, 1.0882, 0.1442, 0.0234, 0.1184, 0.4582 }
	},
	{
		"Sony Xperia 5 III Ultra wide-angle Camera",
		{ 1.6617, -1.1537, 0.1054, -0.2632, 1.128, 0.1524, 0.0252, 0.0724, 0.6088 },
		{ 1.1841, -0.5405, -0.103, -0.263, 1.136, 0.1425, 0.0055, 0.1278, 0.4803 }
	},
	{
		"Sony Xperia 5 III Wide-angle Camera",
		{ 1.2627, -0.7393, 0.1013, -0.2192, 1.0227, 0.2286, 0.0223, 0.0802, 0.57 },
		{ 1.2147, -0.5611, -0.1086, -0.2639, 1.1332, 0.147, -0.0016, 0.1374, 0.4846 }
	},
	{
		"Sony Xperia 5 IV Telephoto Camera",
		{ 1.4961, -0.9053, 0.0667, -0.1906, 1.0513, 0.1606, 0.0539, 0.0253, 0.5842 },
		{ 1.2675, -0.5777, -0.1192, -0.3012, 1.2675, 0.0278, 0.0366, 0.0604, 0.4468 }
	},
	{
		"Sony Xperia 5 IV Ultrawide Camera",
		{ 1.4535, -0.9332, 0.1402, -0.1367, 0.9698, 0.1964, 0.0768, 0.0194, 0.6287 },
		{ 1.2009, -0.5486, -0.1085, -0.3101, 1.2086, 0.1096, -0.0086, 0.1262, 0.4936 }
	},
	{
		"Sony Xperia 5 IV Wide Camera",
		{ 1.4243, -0.8963, 0.1145, -0.1522, 0.981, 0.201, 0.0531, 0.0392, 0.6197 },
		{ 1.2173, -0.5554, -0.1205, -0.2311, 1.1329, 0.109, 0.028, 0.0878, 0.5003 }
	},
	{
		"Sony Xperia 5 Wide-angle Camera",
		{ 1.3914, -0.8469, 0.0802, -0.16, 0.9988, 0.1885, 0.0654, 0.049, 0.5668 },
		{ 1.2042, -0.5521, -0.0995, -0.2205, 1.0859, 0.1536, 0.0329, 0.1152, 0.4649 }
	},
	{
		"Sony Xperia PRO-I Telephoto Camera",
		{ 1.5982, -1.0987, 0.0992, -0.1636, 0.9567, 0.2436, 0.0652, 0.0148, 0.6187 },
		{ 1.2549, -0.5739, -0.1283, -0.2595, 1.1312, 0.1443, 0.0172, 0.1094, 0.4811 }
	},
	{
		"Sony Xperia PRO-I Ultrawide Camera",
		{ 1.5281, -1.0305, 0.2223, -0.2603, 1.1627, 0.1071, -0.0019, 0.1531, 0.502 },
		{ 1.3448, -0.6511, -0.1416, -0.4139, 1.2802, 0.1441, -0.0652, 0.174, 0.5014 }
	},
	{
		"Sony Xperia PRO-I Wide Camera",
		{ 1.2946, -0.776, 0.1031, -0.3107, 1.0836, 0.2618, 0.0088, 0.0544, 0.6499 },
		{ 1.0926, -0.4363, -0.1006, -0.4257, 1.2273, 0.222, -0.0322, 0.1175, 0.5546 }
	},
	{
		"Sony ZV-E10",
		{ 0.7565, -0.4028, 0.0657, -0.3254, 1.0746, 0.2898, -0.014, 0.0571, 0.6635 },
		{ 0.6355, -0.2067, -0.049, -0.3653, 1.1542, 0.24, -0.0406, 0.1258, 0.5506 }
	},
	{
		"Xiaomi 12S Pro Rear Telephoto Camera",
		{ 1.2157, -0.521, -0.0248, -0.2061, 1.0568, 0.1721, 0.0597, 0.1592, 0.4806 },
		{ 1.2131, -0.4529, -0.1016, -0.2061, 1.0838, 0.1393, 0.0827, 0.1385, 0.4378 }
	},
	{
		"Xiaomi 12S Pro Rear Ultrawide Camera",
		{ 1.2117, -0.5299, 0.0058, -0.2006, 1.0548, 0.168, 0.0707, 0.1358, 0.4613 },
		{ 1.1642, -0.4219, -0.0971, -0.2884, 1.1673, 0.1343, 0.0518, 0.1445, 0.425 }
	},
	{
		"Xiaomi 12S Pro Rear Wide Camera",
		{ 1.3154, -0.8457, 0.0686, -0.2953, 1.1327, 0.1843, 0.006, 0.0658, 0.5902 },
		{ 1.0555, -0.4958, -0.086, -0.3274, 1.1716, 0.1747, -0.0211, 0.1219, 0.4706 }
	},
	{
		"Xiaomi 12S Rear Ultrawide Camera",
		{ 1.4041, -0.8162, 0.0546, -0.2136, 0.962, 0.2957, 0.0688, 0.0775, 0.6337 },
		{ 1.1762, -0.4546, -0.1277, -0.4945, 1.276, 0.2434, -0.0471, 0.2005, 0.5482 }
	},
	{
		"Xiaomi 12S Rear Wide Camera",
		{ 1.1485, -0.7285, 0.1079, -0.2452, 1.0238, 0.2577, 0.0108, 0.0573, 0.5632 },
		{ 0.8667, -0.3398, -0.082, -0.5238, 1.373, 0.1601, -0.1028, 0.1921, 0.4694 }
	},
	{
		"Xiaomi 12S Ultra Rear Telephoto Camera",
		{ 1.4223, -0.8402, 0.0638, -0.2015, 1.0202, 0.211, 0.0353, 0.0747, 0.5643 },
		{ 1.3164, -0.6018, -0.1292, -0.2584, 1.1003, 0.1803, 0.0227, 0.0972, 0.4963 }
	},
	{
		"Xiaomi 12S Ultra Rear Ultrawide Camera",
		{ 1.3307, -0.7959, 0.1014, -0.2266, 1.0253, 0.2343, 0.0237, 0.0773, 0.5323 },
		{ 1.0196, -0.3672, -0.1002, -0.4991, 1.3262, 0.188, -0.0993, 0.1982, 0.4648 }
	},
	{
		"Xiaomi 12S Ultra Rear Wide Camera",
		{ 1.0419, -0.592, 0.0393, -0.3395, 1.179, 0.1799, -0.0126, 0.09, 0.6052 },
		{ 0.885, -0.3596, -0.0826, -0.3416, 1.1892, 0.17, -0.0378, 0.1532, 0.4753 }
	},
	{
		"Xiaomi 13 Pro Rear Telephoto Camera",
		{ 1.3523, -0.6187, 0.0603, -0.1151, 0.9347, 0.2136, 0.1119, 0.1162, 0.4776 },
		{ 1.3942, -0.5319, -0.1227, -0.2767, 1.1717, 0.1153, 0.0597, 0.1666, 0.4477 }
	},
	{
		"Xiaomi 13 Pro Rear Ultrawide Camera",
		{ 1.2258, -0.5516, 0.0288, -0.2034, 1.0645, 0.1595, 0.0676, 0.151, 0.4599 },
		{ 1.2004, -0.4442, -0.1005, -0.5515, 1.4426, 0.1081, -0.062, 0.2086, 0.477 }
	},
	{
		"Xiaomi 13 Pro Rear Wide Camera",
		{ 1.0375, -0.6314, 0.0945, -0.2902, 1.0994, 0.2187, -0.0017, 0.075, 0.5647 },
		{ 0.8568, -0.3411, -0.0866, -0.5494, 1.4019, 0.155, -0.0854, 0.1541, 0.4864 }
	},
	{
		"Xiaomi 13 Rear Telephoto Camera",
		{ 1.5774, -1.0309, 0.1753, -0.1931, 1.0092, 0.2145, 0.0863, 0.0324, 0.6598 },
		{ 1.3148, -0.6363, -0.107, -0.2832, 1.1563, 0.1416, 0.0338, 0.1164, 0.554 }
	},
	{
		"Xiaomi 13 Rear Ultrawide Camera",
		{ 1.3899, -0.8407, 0.1105, -0.2097, 0.9086, 0.3559, 0.0771, 0.0661, 0.6675 },
		{ 1.1409, -0.443, -0.1196, -0.4658, 1.2521, 0.2388, -0.0545, 0.2469, 0.5581 }
	},
	{
		"Xiaomi 13 Rear Wide Camera",
		{ 1.2541, -0.7827, 0.1034, -0.259, 1.0347, 0.2607, 0.0174, 0.0852, 0.5819 },
		{ 1.092, -0.4983, -0.0906, -0.4141, 1.2285, 0.207, -0.0583, 0.1796, 0.5043 }
	},
	{
		"Xiaomi Mi 11 Lite Front Camera",
		{ 1.4098, -0.8603, 0.0544, -0.253, 1.0851, 0.1926, 0.0191, 0.0678, 0.6221 },
		{ 1.3945, -0.6827, -0.1616, -0.3334, 1.2039, 0.1425, -0.0236, 0.1305, 0.5196 }
	},
	{
		"Xiaomi Mi 11 Lite Rear Ultrawide Camera",
		{ 1.243, -0.701, 0.0366, -0.205, 1.0028, 0.2362, 0.0358, 0.0859, 0.6157 },
		{ 1.0997, -0.4496, -0.1131, -0.3597, 1.2081, 0.1681, -0.0415, 0.1824, 0.5402 }
	},
	{
		"Xiaomi Mi 11 Lite Rear Wide Camera",
		{ 1.4697, -0.6932, -0.0155, -0.1586, 1.0077, 0.176, 0.0849, 0.093, 0.4825 },
		{ 1.4177, -0.5534, -0.124, -0.2006, 1.0868, 0.1293, 0.0658, 0.1247, 0.4249 }
	},
	{
		"YUNEEC ION L1 Pro",
		{ 1.5475, -0.8858, -0.0285, -0.238, 1.1776, 0.0629, 0.0034, 0.0787, 0.571 },
		{ 1.3478, -0.6098, -0.1546, -0.2507, 1.1545, 0.1057, -0.0238, 0.1192, 0.4974 }
	},
	{
		"ZEISS ZX1",
		{ 1.6609, -1.2327, 0.1817, -0.1625, 1.0173, 0.169, 0.0439, -0.0163, 0.6284 },
		{ 1.2687, -0.6671, -0.117, -0.2638, 1.142, 0.1361, 0.0045, 0.0649, 0.5461 }
	},
};

